Third-order QCD corrections to the charged-current structure function F_3

We compute the coefficient function for the charge-averaged W^(+/-)-exchange structure function F_3 in deep-inelastic scattering (DIS) to the third order in massless perturbative QCD. Our new three-loop contribution to this quantity forms, at not too small values of the Bjorken variable x, the dominant part of the next-to-next-to-next-to-leading order corrections. It thus facilitates improved determinations of the strong coupling alpha_s and of 1/Q^2 power corrections from scaling violations measured in neutrino-nucleon DIS. The expansion of F_3 in powers of alpha_s is stable at all values of x relevant to measurements at high scales Q^2. At small x the third-order coefficient function is dominated by diagrams with the colour structure d_abc d^abc not present at lower orders. At large x the coefficient function for F_3 is identical to that of F_1 up to terms vanishing for x to 1.

==> hepres4.h <==
*
********************************************************************************
*
* arXiv:0812.4168 [hep-ph]
* Third-order QCD corrections to the charged-current structure function F_3
* S. Moch, J. Vermaseren and A. Vogt
*
* This file contains the results for the coefficient functions in Bjorken-x 
* space as given in eqs.(A.2)--(A.4). In Bjorken x-space all divergencies for 
* x -> 1 are understood in the sense of +-distributions. For reference, we also
* list the corresponding Mellin-N results for the coefficient functions up to 
* three loops which have not been printed in the paper for brevity.
*
* We also provide the results of the large-x expansion of the coefficient 
* functions C_2 and C_3 as given in eqs.(B.1)--(B.8) and (3.9)--(3.16).
*
* The results for the anomalous dimensions (splitting functions) at three loops
* and the coefficient functions for F_2 and F_L at three loops were given in 
* earlier publications. The references for those quantities to three loops are
*
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0403192 (Nucl.Phys.B688:101-134,2004)
* A. Vogt, S. Moch, J. Vermaseren, hep-ph/0404111 (Nucl.Phys.B691:129-181,2004)
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0411112 (Phys.Lett.B606:123-129,2005)
* J. Vermaseren, A. Vogt, S. Moch, hep-ph/0504242 (Nucl.Phys.B724:3-182,2005)
*
*
* Notation:
* S(R(m1,...,mk),N) denote harmonic sums
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5 = Zeta(5)
* den(x) = 1/x denotes denominators
* ln = ln(1-x) denotes the power of ln(1-x) in the large x-expansions 
* a = alphas/(4*pi) the strong coupling constant
* ca, cf, [dabc^2/n] denote colour factors with n_c colours
* for QCD: ca = 3, cf = 4/3, [dabc^2/n] = 5/18*nf
* nf denotes the number of fermions 
* fl02 is a tag for the flavour class (with colour factor [dabc^2/n])
*
* The functions g_i(N) of Eqs. (2.22) and g_i(x) in Eqs. (A.5)--(A.6)
* have not been kept separate in the expressions given below.
*
********************************************************************************
*

L   c3qq0 =

       + delta([1-x]) * (
          + 1
          );

L   c3qq1 =

       + cf * (
          + 4
          - 3*[1-x]^-1
          + 2*x
          + 2*H(R(0),x)
          - 4*H(R(0),x)*[1-x]^-1
          + 2*H(R(0),x)*x
          + 2*H(R(1),x)
          - 4*H(R(1),x)*[1-x]^-1
          + 2*H(R(1),x)*x
          )

       + delta([1-x])*cf * (
          - 9
          - 4*z2
          );

L   c3qq2 =

       + nf*cf * (
          - 116/27
          - 16/3*[1-x]^-1*z2
          + 247/27*[1-x]^-1
          + 8/3*z2*x
          + 8/3*z2
          - 302/27*x
          - 6*H(R(0),x)
          + 38/3*H(R(0),x)*[1-x]^-1
          - 10*H(R(0),x)*x
          - 10/3*H(R(0,0),x)
          + 20/3*H(R(0,0),x)*[1-x]^-1
          - 10/3*H(R(0,0),x)*x
          - 20/9*H(R(1),x)
          + 58/9*H(R(1),x)*[1-x]^-1
          - 56/9*H(R(1),x)*x
          - 4/3*H(R(1,0),x)
          + 8/3*H(R(1,0),x)*[1-x]^-1
          - 4/3*H(R(1,0),x)*x
          - 4/3*H(R(1,1),x)
          + 8/3*H(R(1,1),x)*[1-x]^-1
          - 4/3*H(R(1,1),x)*x
          - 8/3*H(R(2),x)
          + 16/3*H(R(2),x)*[1-x]^-1
          - 8/3*H(R(2),x)*x
          )

       + cf*ca * (
          + 1130/27
          + 88/3*[1-x]^-1*z2
          + 4*[1-x]^-1*z3
          - 3155/54*[1-x]^-1
          + 28*[1+x]^-1*z3
          - 20/3*z2*x
          + 8*z2*x^2
          - 8/3*z2
          + 12*z3*x
          - 24*z3
          + 1415/27*x
          - 24*H(R(-2,0),x)*[1-x]^-1
          + 24*H(R(-2,0),x)*[1+x]^-1
          + 16*H(R(-2,0),x)*x
          - 32*H(R(-1),x)*[1+x]^-1*z2
          - 12*H(R(-1),x)*z2*x
          + 20*H(R(-1),x)*z2
          + 24*H(R(-1,-1,0),x)
          - 32*H(R(-1,-1,0),x)*[1+x]^-1
          - 8*H(R(-1,-1,0),x)*x
          + 4*H(R(-1,0),x)
          + 8*H(R(-1,0),x)*x^-1
          + 4*H(R(-1,0),x)*x
          + 8*H(R(-1,0),x)*x^2
          - 24*H(R(-1,0,0),x)
          + 40*H(R(-1,0,0),x)*[1+x]^-1
          + 16*H(R(-1,0,0),x)*x
          - 8*H(R(-1,2),x)
          + 16*H(R(-1,2),x)*[1+x]^-1
          + 8*H(R(-1,2),x)*x
          + 39*H(R(0),x)
          + 8*H(R(0),x)*[1-x]^-1*z2
          - 239/3*H(R(0),x)*[1-x]^-1
          + 8*H(R(0),x)*[1+x]^-1*z2
          - 8*H(R(0),x)*[1+x]^-1
          - 8*H(R(0),x)*z2
          + 81*H(R(0),x)*x
          + 7/3*H(R(0,0),x)
          - 110/3*H(R(0,0),x)*[1-x]^-1
          + 19/3*H(R(0,0),x)*x
          - 8*H(R(0,0),x)*x^2
          + 12*H(R(0,0,0),x)
          - 12*H(R(0,0,0),x)*[1-x]^-1
          - 12*H(R(0,0,0),x)*[1+x]^-1
          + 62/9*H(R(1),x)
          + 24*H(R(1),x)*[1-x]^-1*z2
          - 367/9*H(R(1),x)*[1-x]^-1
          - 8*H(R(1),x)*z2*x
          - 16*H(R(1),x)*z2
          + 386/9*H(R(1),x)*x
          + 22/3*H(R(1,0),x)
          - 44/3*H(R(1,0),x)*[1-x]^-1
          + 22/3*H(R(1,0),x)*x
          + 12*H(R(1,0,0),x)
          - 16*H(R(1,0,0),x)*[1-x]^-1
          + 4*H(R(1,0,0),x)*x
          + 22/3*H(R(1,1),x)
          - 44/3*H(R(1,1),x)*[1-x]^-1
          + 22/3*H(R(1,1),x)*x
          - 4*H(R(1,1,0),x)
          + 8*H(R(1,1,0),x)*[1-x]^-1
          - 4*H(R(1,1,0),x)*x
          + 4*H(R(1,2),x)
          - 8*H(R(1,2),x)*[1-x]^-1
          + 4*H(R(1,2),x)*x
          + 20/3*H(R(2),x)
          - 88/3*H(R(2),x)*[1-x]^-1
          + 20/3*H(R(2),x)*x
          + 8*H(R(3),x)
          - 8*H(R(3),x)*[1-x]^-1
          - 8*H(R(3),x)*[1+x]^-1
          )

       + cf^2 * (
          - 71
          + 24*[1-x]^-1*z2
          + 64*[1-x]^-1*z3
          + 51/2*[1-x]^-1
          - 56*[1+x]^-1*z3
          - 52*z2*x
          - 16*z2*x^2
          - 44*z2
          - 64*z3*x
          + 8*z3
          + 20*x
          + 48*H(R(-2,0),x)*[1-x]^-1
          - 48*H(R(-2,0),x)*[1+x]^-1
          - 32*H(R(-2,0),x)*x
          + 64*H(R(-1),x)*[1+x]^-1*z2
          + 24*H(R(-1),x)*z2*x
          - 40*H(R(-1),x)*z2
          - 48*H(R(-1,-1,0),x)
          + 64*H(R(-1,-1,0),x)*[1+x]^-1
          + 16*H(R(-1,-1,0),x)*x
          - 8*H(R(-1,0),x)
          - 16*H(R(-1,0),x)*x^-1
          - 8*H(R(-1,0),x)*x
          - 16*H(R(-1,0),x)*x^2
          + 48*H(R(-1,0,0),x)
          - 80*H(R(-1,0,0),x)*[1+x]^-1
          - 32*H(R(-1,0,0),x)*x
          + 16*H(R(-1,2),x)
          - 32*H(R(-1,2),x)*[1+x]^-1
          - 16*H(R(-1,2),x)*x
          - 40*H(R(0),x)
          + 48*H(R(0),x)*[1-x]^-1*z2
          + 61*H(R(0),x)*[1-x]^-1
          - 16*H(R(0),x)*[1+x]^-1*z2
          + 16*H(R(0),x)*[1+x]^-1
          - 40*H(R(0),x)*z2*x
          - 24*H(R(0),x)*z2
          - 62*H(R(0),x)*x
          + 48*H(R(0,0),x)
          - 6*H(R(0,0),x)*[1-x]^-1
          + 52*H(R(0,0),x)*x
          + 16*H(R(0,0),x)*x^2
          + 6*H(R(0,0,0),x)
          - 16*H(R(0,0,0),x)*[1-x]^-1
          + 24*H(R(0,0,0),x)*[1+x]^-1
          + 30*H(R(0,0,0),x)*x
          + 6*H(R(1),x)
          + 16*H(R(1),x)*[1-x]^-1*z2
          + 27*H(R(1),x)*[1-x]^-1
          - 16*H(R(1),x)*z2*x
          - 22*H(R(1),x)*x
          + 24*H(R(1,0),x)
          - 36*H(R(1,0),x)*[1-x]^-1
          + 24*H(R(1,0),x)*x
          + 4*H(R(1,0,0),x)
          - 24*H(R(1,0,0),x)*[1-x]^-1
          + 20*H(R(1,0,0),x)*x
          + 20*H(R(1,1),x)
          - 36*H(R(1,1),x)*[1-x]^-1
          + 28*H(R(1,1),x)*x
          + 32*H(R(1,1,0),x)
          - 64*H(R(1,1,0),x)*[1-x]^-1
          + 32*H(R(1,1,0),x)*x
          + 24*H(R(1,1,1),x)
          - 48*H(R(1,1,1),x)*[1-x]^-1
          + 24*H(R(1,1,1),x)*x
          + 24*H(R(1,2),x)
          - 48*H(R(1,2),x)*[1-x]^-1
          + 24*H(R(1,2),x)*x
          + 36*H(R(2),x)
          - 24*H(R(2),x)*[1-x]^-1
          + 52*H(R(2),x)*x
          + 28*H(R(2,0),x)
          - 48*H(R(2,0),x)*[1-x]^-1
          + 28*H(R(2,0),x)*x
          + 32*H(R(2,1),x)
          - 56*H(R(2,1),x)*[1-x]^-1
          + 32*H(R(2,1),x)*x
          + 24*H(R(3),x)
          - 48*H(R(3),x)*[1-x]^-1
          + 16*H(R(3),x)*[1+x]^-1
          + 40*H(R(3),x)*x
          )

       + delta([1-x])*nf*cf * (
          + 457/36
          + 38/3*z2
          + 4/3*z3
          )

       + delta([1-x])*cf*ca * (
          - 5465/72
          - 251/3*z2
          + 71/5*z2^2
          + 140/3*z3
          )

       + delta([1-x])*cf^2 * (
          + 331/8
          + 69*z2
          + 6*z2^2
          - 78*z3
          );

L   c3qq3 =

       + nf*cf*ca * (
          + 17593/729
          - 23156/81*[1-x]^-1*z2
          + 128/15*[1-x]^-1*z2^2
          + 988/27*[1-x]^-1*z3
          + 16*[1-x]^-1*z4
          + 160906/729*[1-x]^-1
          - 1328/81*[1+x]^-1*z2
          - 304/15*[1+x]^-1*z2^2
          - 160/3*[1+x]^-1*z3
          + 1660/9*z2*x
          - 376/9*z2*x^2
          + 4448/81*z2
          - 184/15*z2^2*x
          + 64/15*z2^2*x^2
          + 32/5*z2^2
          - 1892/27*z3*x
          + 64/3*z3*x^2
          + 1240/27*z3
          - 8*z4*x
          - 8*z4
          - 327431/729*x
          + 16/9*H(R(-3,0),x)
          + 256/3*H(R(-3,0),x)*[1-x]^-1
          - 800/9*H(R(-3,0),x)*[1+x]^-1
          - 496/9*H(R(-3,0),x)*x
          - 128/3*H(R(-2),x)*[1-x]^-1*z2
          + 416/9*H(R(-2),x)*[1+x]^-1*z2
          + 208/9*H(R(-2),x)*z2*x
          - 16/9*H(R(-2),x)*z2
          - 544/9*H(R(-2,-1,0),x)
          + 704/9*H(R(-2,-1,0),x)*[1+x]^-1
          + 160/9*H(R(-2,-1,0),x)*x
          - 496/27*H(R(-2,0),x)
          + 208/3*H(R(-2,0),x)*[1-x]^-1
          - 1600/27*H(R(-2,0),x)*[1+x]^-1
          - 64/3*H(R(-2,0),x)*x^-1
          - 1472/27*H(R(-2,0),x)*x
          - 32/3*H(R(-2,0),x)*x^2
          + 208/9*H(R(-2,0,0),x)
          + 256/3*H(R(-2,0,0),x)*[1-x]^-1
          - 1088/9*H(R(-2,0,0),x)*[1+x]^-1
          - 592/9*H(R(-2,0,0),x)*x
          - 256/9*H(R(-2,2),x)
          + 128/3*H(R(-2,2),x)*[1-x]^-1
          - 64/9*H(R(-2,2),x)*[1+x]^-1
          - 128/9*H(R(-2,2),x)*x
          + 1600/27*H(R(-1),x)*[1+x]^-1*z2
          + 256/9*H(R(-1),x)*[1+x]^-1*z3
          + 16*H(R(-1),x)*z2*x^-1
          + 1280/27*H(R(-1),x)*z2*x
          + 16*H(R(-1),x)*z2*x^2
          - 320/27*H(R(-1),x)*z2
          + 32/9*H(R(-1),x)*z3*x
          - 224/9*H(R(-1),x)*z3
          - 544/9*H(R(-1,-2,0),x)
          + 704/9*H(R(-1,-2,0),x)*[1+x]^-1
          + 160/9*H(R(-1,-2,0),x)*x
          - 320/9*H(R(-1,-1),x)*[1+x]^-1*z2
          - 64/9*H(R(-1,-1),x)*z2*x
          + 256/9*H(R(-1,-1),x)*z2
          + 512/9*H(R(-1,-1,-1,0),x)
          - 640/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 128/9*H(R(-1,-1,-1,0),x)*x
          - 512/9*H(R(-1,-1,0),x)
          + 640/9*H(R(-1,-1,0),x)*[1+x]^-1
          + 32/3*H(R(-1,-1,0),x)*x^-1
          + 128/9*H(R(-1,-1,0),x)*x
          + 32/3*H(R(-1,-1,0),x)*x^2
          - 832/9*H(R(-1,-1,0,0),x)
          + 1088/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 256/9*H(R(-1,-1,0,0),x)*x
          - 2464/81*H(R(-1,0),x)
          + 224/9*H(R(-1,0),x)*[1+x]^-1*z2
          - 2656/81*H(R(-1,0),x)*[1+x]^-1
          + 64/9*H(R(-1,0),x)*z2*x
          - 160/9*H(R(-1,0),x)*z2
          - 376/9*H(R(-1,0),x)*x^-1
          - 5120/81*H(R(-1,0),x)*x
          - 376/9*H(R(-1,0),x)*x^2
          + 512/27*H(R(-1,0,0),x)
          - 2560/27*H(R(-1,0,0),x)*[1+x]^-1
          - 32*H(R(-1,0,0),x)*x^-1
          - 2048/27*H(R(-1,0,0),x)*x
          - 32*H(R(-1,0,0),x)*x^2
          + 688/9*H(R(-1,0,0,0),x)
          - 1088/9*H(R(-1,0,0,0),x)*[1+x]^-1
          - 400/9*H(R(-1,0,0,0),x)*x
          - 448/27*H(R(-1,2),x)
          - 640/27*H(R(-1,2),x)*[1+x]^-1
          - 32/3*H(R(-1,2),x)*x^-1
          - 1088/27*H(R(-1,2),x)*x
          - 32/3*H(R(-1,2),x)*x^2
          - 64/9*H(R(-1,2,1),x)
          + 128/9*H(R(-1,2,1),x)*[1+x]^-1
          + 64/9*H(R(-1,2,1),x)*x
          + 32/9*H(R(-1,3),x)
          - 64/9*H(R(-1,3),x)*[1+x]^-1
          - 32/9*H(R(-1,3),x)*x
          - 1478/9*H(R(0),x)
          - 3124/27*H(R(0),x)*[1-x]^-1*z2
          + 592/9*H(R(0),x)*[1-x]^-1*z3
          + 39818/81*H(R(0),x)*[1-x]^-1
          - 184/27*H(R(0),x)*[1+x]^-1*z2
          - 176/9*H(R(0),x)*[1+x]^-1*z3
          + 232/9*H(R(0),x)*[1+x]^-1
          + 64/3*H(R(0),x)*z2*x
          - 112/3*H(R(0),x)*z2*x^2
          + 52/27*H(R(0),x)*z2
          - 104/3*H(R(0),x)*z3*x
          + 16/3*H(R(0),x)*z3*x^2
          - 112/9*H(R(0),x)*z3
          - 42442/81*H(R(0),x)*x
          - 284/3*H(R(0,0),x)
          - 368/9*H(R(0,0),x)*[1-x]^-1*z2
          + 32500/81*H(R(0,0),x)*[1-x]^-1
          - 80/9*H(R(0,0),x)*[1+x]^-1*z2
          + 3056/81*H(R(0,0),x)*[1+x]^-1
          + 40/3*H(R(0,0),x)*z2*x
          - 16/3*H(R(0,0),x)*z2*x^2
          + 224/9*H(R(0,0),x)*z2
          - 22036/81*H(R(0,0),x)*x
          + 376/9*H(R(0,0),x)*x^2
          - 248/9*H(R(0,0,0),x)
          + 4712/27*H(R(0,0,0),x)*[1-x]^-1
          + 664/27*H(R(0,0,0),x)*[1+x]^-1
          - 776/27*H(R(0,0,0),x)*x
          + 32*H(R(0,0,0),x)*x^2
          - 368/9*H(R(0,0,0,0),x)
          + 368/9*H(R(0,0,0,0),x)*[1-x]^-1
          + 368/9*H(R(0,0,0,0),x)*[1+x]^-1
          - 1966/81*H(R(1),x)
          - 832/9*H(R(1),x)*[1-x]^-1*z2
          + 64/9*H(R(1),x)*[1-x]^-1*z3
          + 15062/81*H(R(1),x)*[1-x]^-1
          + 16/3*H(R(1),x)*z2*x^-1
          + 112/3*H(R(1),x)*z2*x
          - 64/3*H(R(1),x)*z2*x^2
          + 124/3*H(R(1),x)*z2
          - 16/3*H(R(1),x)*z3*x^-1
          - 104/9*H(R(1),x)*z3*x
          + 16/3*H(R(1),x)*z3*x^2
          + 40/9*H(R(1),x)*z3
          - 21610/81*H(R(1),x)*x
          - 32*H(R(1,-2,0),x)
          + 128/3*H(R(1,-2,0),x)*[1-x]^-1
          - 32/3*H(R(1,-2,0),x)*x
          - 988/27*H(R(1,0),x)
          - 688/9*H(R(1,0),x)*[1-x]^-1*z2
          + 2864/27*H(R(1,0),x)*[1-x]^-1
          + 16/3*H(R(1,0),x)*z2*x^-1
          + 176/9*H(R(1,0),x)*z2*x
          - 16/3*H(R(1,0),x)*z2*x^2
          + 512/9*H(R(1,0),x)*z2
          - 2164/27*H(R(1,0),x)*x
          - 416/9*H(R(1,0,0),x)
          + 592/9*H(R(1,0,0),x)*[1-x]^-1
          - 176/9*H(R(1,0,0),x)*x
          - 272/9*H(R(1,0,0,0),x)
          + 256/9*H(R(1,0,0,0),x)*[1-x]^-1
          + 16/9*H(R(1,0,0,0),x)*x
          - 1312/27*H(R(1,1),x)
          - 400/9*H(R(1,1),x)*[1-x]^-1*z2
          + 3104/27*H(R(1,1),x)*[1-x]^-1
          + 80/9*H(R(1,1),x)*z2*x
          + 320/9*H(R(1,1),x)*z2
          - 2476/27*H(R(1,1),x)*x
          - 236/9*H(R(1,1,0),x)
          + 64/3*H(R(1,1,0),x)*[1-x]^-1
          - 80/9*H(R(1,1,0),x)*x
          - 16*H(R(1,1,0),x)*x^2
          + 104/9*H(R(1,1,0,0),x)
          - 208/9*H(R(1,1,0,0),x)*[1-x]^-1
          + 16/3*H(R(1,1,0,0),x)*x^-1
          + 104/9*H(R(1,1,0,0),x)*x
          - 16/3*H(R(1,1,0,0),x)*x^2
          - 176/9*H(R(1,1,1),x)
          + 352/9*H(R(1,1,1),x)*[1-x]^-1
          - 176/9*H(R(1,1,1),x)*x
          + 136/9*H(R(1,1,1,0),x)
          - 224/9*H(R(1,1,1,0),x)*[1-x]^-1
          + 88/9*H(R(1,1,1,0),x)*x
          - 64/9*H(R(1,1,2),x)
          + 80/9*H(R(1,1,2),x)*[1-x]^-1
          - 16/9*H(R(1,1,2),x)*x
          - 116/9*H(R(1,2),x)
          + 512/9*H(R(1,2),x)*[1-x]^-1
          - 272/9*H(R(1,2),x)*x
          + 16*H(R(1,2),x)*x^2
          + 32/3*H(R(1,2,0),x)
          - 16*H(R(1,2,0),x)*[1-x]^-1
          + 16/3*H(R(1,2,0),x)*x
          - 8*H(R(1,2,1),x)
          + 16*H(R(1,2,1),x)*[1-x]^-1
          - 8*H(R(1,2,1),x)*x
          - 128/3*H(R(1,3),x)
          + 176/3*H(R(1,3),x)*[1-x]^-1
          - 16/3*H(R(1,3),x)*x^-1
          - 16*H(R(1,3),x)*x
          + 16/3*H(R(1,3),x)*x^2
          - 256/3*H(R(2),x)
          - 512/9*H(R(2),x)*[1-x]^-1*z2
          + 7276/27*H(R(2),x)*[1-x]^-1
          + 136/9*H(R(2),x)*z2*x
          + 352/9*H(R(2),x)*z2
          - 1660/9*H(R(2),x)*x
          - 436/9*H(R(2,0),x)
          + 860/9*H(R(2,0),x)*[1-x]^-1
          - 40*H(R(2,0),x)*x
          - 16*H(R(2,0),x)*x^2
          - 104/9*H(R(2,0,0),x)
          + 112/9*H(R(2,0,0),x)*[1-x]^-1
          - 8/9*H(R(2,0,0),x)*x
          - 16/3*H(R(2,0,0),x)*x^2
          - 296/9*H(R(2,1),x)
          + 704/9*H(R(2,1),x)*[1-x]^-1
          - 296/9*H(R(2,1),x)*x
          + 80/9*H(R(2,1,0),x)
          - 160/9*H(R(2,1,0),x)*[1-x]^-1
          + 56/9*H(R(2,1,0),x)*x
          - 80/9*H(R(2,2),x)
          + 160/9*H(R(2,2),x)*[1-x]^-1
          - 56/9*H(R(2,2),x)*x
          - 548/27*H(R(3),x)
          + 3260/27*H(R(3),x)*[1-x]^-1
          + 320/27*H(R(3),x)*[1+x]^-1
          - 64/3*H(R(3),x)*x
          + 80/3*H(R(3),x)*x^2
          - 8*H(R(3,0),x)
          + 16*H(R(3,0),x)*[1-x]^-1
          - 32/3*H(R(3,0),x)*x
          - 56/9*H(R(3,1),x)
          + 176/9*H(R(3,1),x)*[1-x]^-1
          - 64/9*H(R(3,1),x)*[1+x]^-1
          - 40/3*H(R(3,1),x)*x
          - 208/9*H(R(4),x)
          + 352/9*H(R(4),x)*[1-x]^-1
          + 64/9*H(R(4),x)*[1+x]^-1
          - 40/3*H(R(4),x)*x
          + 16/3*H(R(4),x)*x^2
          )

       + nf*cf^2 * (
          + 2909/18
          - 1538/27*[1-x]^-1*z2
          + 2776/45*[1-x]^-1*z2^2
          - 9668/27*[1-x]^-1*z3
          - 16*[1-x]^-1*z4
          - 2003/108*[1-x]^-1
          + 2656/81*[1+x]^-1*z2
          + 608/15*[1+x]^-1*z2^2
          + 320/3*[1+x]^-1*z3
          + 20486/81*z2*x
          + 752/9*z2*x^2
          + 9586/81*z2
          - 1232/45*z2^2*x
          - 2576/45*z2^2
          + 10174/27*z3*x
          - 176/3*z3*x^2
          + 1846/27*z3
          + 8*z4*x
          + 8*z4
          - 2371/27*x
          - 32/9*H(R(-3,0),x)
          - 512/3*H(R(-3,0),x)*[1-x]^-1
          + 1600/9*H(R(-3,0),x)*[1+x]^-1
          + 992/9*H(R(-3,0),x)*x
          + 256/3*H(R(-2),x)*[1-x]^-1*z2
          - 832/9*H(R(-2),x)*[1+x]^-1*z2
          - 416/9*H(R(-2),x)*z2*x
          + 32/9*H(R(-2),x)*z2
          + 1088/9*H(R(-2,-1,0),x)
          - 1408/9*H(R(-2,-1,0),x)*[1+x]^-1
          - 320/9*H(R(-2,-1,0),x)*x
          + 992/27*H(R(-2,0),x)
          - 416/3*H(R(-2,0),x)*[1-x]^-1
          + 3200/27*H(R(-2,0),x)*[1+x]^-1
          + 128/3*H(R(-2,0),x)*x^-1
          + 2944/27*H(R(-2,0),x)*x
          + 64/3*H(R(-2,0),x)*x^2
          - 416/9*H(R(-2,0,0),x)
          - 512/3*H(R(-2,0,0),x)*[1-x]^-1
          + 2176/9*H(R(-2,0,0),x)*[1+x]^-1
          + 1184/9*H(R(-2,0,0),x)*x
          + 512/9*H(R(-2,2),x)
          - 256/3*H(R(-2,2),x)*[1-x]^-1
          + 128/9*H(R(-2,2),x)*[1+x]^-1
          + 256/9*H(R(-2,2),x)*x
          - 3200/27*H(R(-1),x)*[1+x]^-1*z2
          - 512/9*H(R(-1),x)*[1+x]^-1*z3
          - 32*H(R(-1),x)*z2*x^-1
          - 2560/27*H(R(-1),x)*z2*x
          - 32*H(R(-1),x)*z2*x^2
          + 640/27*H(R(-1),x)*z2
          - 64/9*H(R(-1),x)*z3*x
          + 448/9*H(R(-1),x)*z3
          + 1088/9*H(R(-1,-2,0),x)
          - 1408/9*H(R(-1,-2,0),x)*[1+x]^-1
          - 320/9*H(R(-1,-2,0),x)*x
          + 640/9*H(R(-1,-1),x)*[1+x]^-1*z2
          + 128/9*H(R(-1,-1),x)*z2*x
          - 512/9*H(R(-1,-1),x)*z2
          - 1024/9*H(R(-1,-1,-1,0),x)
          + 1280/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          + 256/9*H(R(-1,-1,-1,0),x)*x
          + 1024/9*H(R(-1,-1,0),x)
          - 1280/9*H(R(-1,-1,0),x)*[1+x]^-1
          - 64/3*H(R(-1,-1,0),x)*x^-1
          - 256/9*H(R(-1,-1,0),x)*x
          - 64/3*H(R(-1,-1,0),x)*x^2
          + 1664/9*H(R(-1,-1,0,0),x)
          - 2176/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 512/9*H(R(-1,-1,0,0),x)*x
          + 4928/81*H(R(-1,0),x)
          - 448/9*H(R(-1,0),x)*[1+x]^-1*z2
          + 5312/81*H(R(-1,0),x)*[1+x]^-1
          - 128/9*H(R(-1,0),x)*z2*x
          + 320/9*H(R(-1,0),x)*z2
          + 752/9*H(R(-1,0),x)*x^-1
          + 10240/81*H(R(-1,0),x)*x
          + 752/9*H(R(-1,0),x)*x^2
          - 1024/27*H(R(-1,0,0),x)
          + 5120/27*H(R(-1,0,0),x)*[1+x]^-1
          + 64*H(R(-1,0,0),x)*x^-1
          + 4096/27*H(R(-1,0,0),x)*x
          + 64*H(R(-1,0,0),x)*x^2
          - 1376/9*H(R(-1,0,0,0),x)
          + 2176/9*H(R(-1,0,0,0),x)*[1+x]^-1
          + 800/9*H(R(-1,0,0,0),x)*x
          + 896/27*H(R(-1,2),x)
          + 1280/27*H(R(-1,2),x)*[1+x]^-1
          + 64/3*H(R(-1,2),x)*x^-1
          + 2176/27*H(R(-1,2),x)*x
          + 64/3*H(R(-1,2),x)*x^2
          + 128/9*H(R(-1,2,1),x)
          - 256/9*H(R(-1,2,1),x)*[1+x]^-1
          - 128/9*H(R(-1,2,1),x)*x
          - 64/9*H(R(-1,3),x)
          + 128/9*H(R(-1,3),x)*[1+x]^-1
          + 64/9*H(R(-1,3),x)*x
          + 26771/162*H(R(0),x)
          - 8428/27*H(R(0),x)*[1-x]^-1*z2
          - 2336/9*H(R(0),x)*[1-x]^-1*z3
          - 4795/27*H(R(0),x)*[1-x]^-1
          + 368/27*H(R(0),x)*[1+x]^-1*z2
          + 352/9*H(R(0),x)*[1+x]^-1*z3
          - 464/9*H(R(0),x)*[1+x]^-1
          + 1078/3*H(R(0),x)*z2*x
          + 80*H(R(0),x)*z2*x^2
          + 7342/27*H(R(0),x)*z2
          + 500/3*H(R(0),x)*z3*x
          + 956/9*H(R(0),x)*z3
          + 4387/162*H(R(0),x)*x
          - 11948/81*H(R(0,0),x)
          - 1456/9*H(R(0,0),x)*[1-x]^-1*z2
          - 1082/27*H(R(0,0),x)*[1-x]^-1
          + 160/9*H(R(0,0),x)*[1+x]^-1*z2
          - 6112/81*H(R(0,0),x)*[1+x]^-1
          + 1084/9*H(R(0,0),x)*z2*x
          + 308/3*H(R(0,0),x)*z2
          - 4954/27*H(R(0,0),x)*x
          - 752/9*H(R(0,0),x)*x^2
          - 6298/27*H(R(0,0,0),x)
          + 3268/27*H(R(0,0,0),x)*[1-x]^-1
          - 1328/27*H(R(0,0,0),x)*[1+x]^-1
          - 2830/9*H(R(0,0,0),x)*x
          - 64*H(R(0,0,0),x)*x^2
          - 356/9*H(R(0,0,0,0),x)
          + 80*H(R(0,0,0,0),x)*[1-x]^-1
          - 736/9*H(R(0,0,0,0),x)*[1+x]^-1
          - 364/3*H(R(0,0,0,0),x)*x
          + 1283/18*H(R(1),x)
          - 1408/9*H(R(1),x)*[1-x]^-1*z2
          - 1040/9*H(R(1),x)*[1-x]^-1*z3
          - 83/9*H(R(1),x)*[1-x]^-1
          - 32/3*H(R(1),x)*z2*x^-1
          + 1400/9*H(R(1),x)*z2*x
          + 48*H(R(1),x)*z2*x^2
          + 536/9*H(R(1),x)*z2
          + 664/9*H(R(1),x)*z3*x
          + 376/9*H(R(1),x)*z3
          - 1613/18*H(R(1),x)*x
          + 64*H(R(1,-2,0),x)
          - 256/3*H(R(1,-2,0),x)*[1-x]^-1
          + 64/3*H(R(1,-2,0),x)*x
          - 5792/81*H(R(1,0),x)
          - 80/3*H(R(1,0),x)*[1-x]^-1*z2
          + 15334/81*H(R(1,0),x)*[1-x]^-1
          + 152/3*H(R(1,0),x)*z2*x
          - 24*H(R(1,0),x)*z2
          - 17516/81*H(R(1,0),x)*x
          - 1448/27*H(R(1,0,0),x)
          + 5020/27*H(R(1,0,0),x)*[1-x]^-1
          - 4544/27*H(R(1,0,0),x)*x
          - 136/9*H(R(1,0,0,0),x)
          + 848/9*H(R(1,0,0,0),x)*[1-x]^-1
          - 712/9*H(R(1,0,0,0),x)*x
          - 92/9*H(R(1,1),x)
          - 320/9*H(R(1,1),x)*[1-x]^-1*z2
          + 1366/9*H(R(1,1),x)*[1-x]^-1
          + 400/9*H(R(1,1),x)*z2*x
          - 80/9*H(R(1,1),x)*z2
          - 1816/9*H(R(1,1),x)*x
          - 664/9*H(R(1,1,0),x)
          + 2152/9*H(R(1,1,0),x)*[1-x]^-1
          - 536/3*H(R(1,1,0),x)*x
          + 112/3*H(R(1,1,0),x)*x^2
          - 728/9*H(R(1,1,0,0),x)
          + 1456/9*H(R(1,1,0,0),x)*[1-x]^-1
          - 728/9*H(R(1,1,0,0),x)*x
          - 72*H(R(1,1,1),x)
          + 560/3*H(R(1,1,1),x)*[1-x]^-1
          - 440/3*H(R(1,1,1),x)*x
          - 704/9*H(R(1,1,1,0),x)
          + 1312/9*H(R(1,1,1,0),x)*[1-x]^-1
          - 608/9*H(R(1,1,1,0),x)*x
          - 160/3*H(R(1,1,1,1),x)
          + 320/3*H(R(1,1,1,1),x)*[1-x]^-1
          - 160/3*H(R(1,1,1,1),x)*x
          - 48*H(R(1,1,2),x)
          + 320/3*H(R(1,1,2),x)*[1-x]^-1
          - 176/3*H(R(1,1,2),x)*x
          - 1048/9*H(R(1,2),x)
          + 2048/9*H(R(1,2),x)*[1-x]^-1
          - 1528/9*H(R(1,2),x)*x
          - 112/3*H(R(1,2),x)*x^2
          - 784/9*H(R(1,2,0),x)
          + 1472/9*H(R(1,2,0),x)*[1-x]^-1
          - 688/9*H(R(1,2,0),x)*x
          - 544/9*H(R(1,2,1),x)
          + 1088/9*H(R(1,2,1),x)*[1-x]^-1
          - 544/9*H(R(1,2,1),x)*x
          - 40/9*H(R(1,3),x)
          + 560/9*H(R(1,3),x)*[1-x]^-1
          - 520/9*H(R(1,3),x)*x
          - 4658/81*H(R(2),x)
          - 512/9*H(R(2),x)*[1-x]^-1*z2
          + 7270/81*H(R(2),x)*[1-x]^-1
          + 520/9*H(R(2),x)*z2*x
          + 136/9*H(R(2),x)*z2
          - 20486/81*H(R(2),x)*x
          - 2704/27*H(R(2,0),x)
          + 5552/27*H(R(2,0),x)*[1-x]^-1
          - 5584/27*H(R(2,0),x)*x
          + 112/3*H(R(2,0),x)*x^2
          - 544/9*H(R(2,0,0),x)
          + 1136/9*H(R(2,0,0),x)*[1-x]^-1
          - 736/9*H(R(2,0,0),x)*x
          - 992/9*H(R(2,1),x)
          + 688/3*H(R(2,1),x)*[1-x]^-1
          - 656/3*H(R(2,1),x)*x
          - 296/3*H(R(2,1,0),x)
          + 544/3*H(R(2,1,0),x)*[1-x]^-1
          - 296/3*H(R(2,1,0),x)*x
          - 728/9*H(R(2,1,1),x)
          + 1312/9*H(R(2,1,1),x)*[1-x]^-1
          - 728/9*H(R(2,1,1),x)*x
          - 680/9*H(R(2,2),x)
          + 1216/9*H(R(2,2),x)*[1-x]^-1
          - 680/9*H(R(2,2),x)*x
          - 6350/27*H(R(3),x)
          + 8156/27*H(R(3),x)*[1-x]^-1
          - 640/27*H(R(3),x)*[1+x]^-1
          - 1078/3*H(R(3),x)*x
          - 176/3*H(R(3),x)*x^2
          - 944/9*H(R(3,0),x)
          + 1552/9*H(R(3,0),x)*[1-x]^-1
          - 944/9*H(R(3,0),x)*x
          - 1040/9*H(R(3,1),x)
          + 1616/9*H(R(3,1),x)*[1-x]^-1
          + 128/9*H(R(3,1),x)*[1+x]^-1
          - 304/3*H(R(3,1),x)*x
          - 956/9*H(R(4),x)
          + 496/3*H(R(4),x)*[1-x]^-1
          - 128/9*H(R(4),x)*[1+x]^-1
          - 1084/9*H(R(4),x)*x
          )

       + [dabc^2/n]*16*fl02 * (
          - 4376/27
          - 20/3*z2*z3*x
          - 116/3*z2*z3
          - 2038/27*z2*x
          + 4/3*z2*x^2
          + 2344/27*z2
          - 134/15*z2^2*x
          + 728/45*z2^2*x^2
          - 194/15*z2^2
          - 200/9*z3*x
          - 2680/27*z3*x^2
          + 44/3*z3
          - 40*z5*x
          - 224/3*z5
          + 4376/27*x
          + 8/3*H(R(-4,0),x)
          - 40/3*H(R(-4,0),x)*x
          + 140/3*H(R(-3),x)*z2*x
          + 4/3*H(R(-3),x)*z2
          - 104/3*H(R(-3,-1,0),x)
          + 104/3*H(R(-3,-1,0),x)*x
          + 20/3*H(R(-3,0),x)
          - 4/3*H(R(-3,0),x)*x
          - 32/9*H(R(-3,0),x)*x^2
          + 56/3*H(R(-3,0,0),x)
          - 112/3*H(R(-3,0,0),x)*x
          - 56/3*H(R(-3,2),x)
          - 88/3*H(R(-3,2),x)*x
          + 32*H(R(-2),x)*z2*x^-1
          + 10/3*H(R(-2),x)*z2*x
          + 80/3*H(R(-2),x)*z2*x^2
          + 30*H(R(-2),x)*z2
          + 76/3*H(R(-2),x)*z3*x
          - 76/3*H(R(-2),x)*z3
          - 56/3*H(R(-2,-2,0),x)
          + 56/3*H(R(-2,-2,0),x)*x
          - 80/3*H(R(-2,-1),x)*z2*x
          + 80/3*H(R(-2,-1),x)*z2
          + 80/3*H(R(-2,-1,-1,0),x)
          - 80/3*H(R(-2,-1,-1,0),x)*x
          - 44*H(R(-2,-1,0),x)
          + 64/3*H(R(-2,-1,0),x)*x^-1
          + 20*H(R(-2,-1,0),x)*x
          + 32/3*H(R(-2,-1,0),x)*x^2
          - 116/3*H(R(-2,-1,0,0),x)
          + 116/3*H(R(-2,-1,0,0),x)*x
          - 40/3*H(R(-2,-1,2),x)
          + 40/3*H(R(-2,-1,2),x)*x
          - 44*H(R(-2,0),x)
          + 16*H(R(-2,0),x)*z2*x
          - 16*H(R(-2,0),x)*z2
          + 284/3*H(R(-2,0),x)*x
          - 1072/27*H(R(-2,0),x)*x^2
          - 28/3*H(R(-2,0,0),x)
          - 64/3*H(R(-2,0,0),x)*x^-1
          + 4*H(R(-2,0,0),x)*x
          - 272/9*H(R(-2,0,0),x)*x^2
          + 56/3*H(R(-2,0,0,0),x)
          - 56/3*H(R(-2,0,0,0),x)*x
          - 52*H(R(-2,2),x)
          - 64/3*H(R(-2,2),x)*x^-1
          + 20/3*H(R(-2,2),x)*x
          - 64/3*H(R(-2,2),x)*x^2
          - 8/3*H(R(-2,2,0),x)
          + 8/3*H(R(-2,2,0),x)*x
          + 28/3*H(R(-2,3),x)
          - 28/3*H(R(-2,3),x)*x
          + 536/9*H(R(-1),x)*z2*x^-1
          + 236/3*H(R(-1),x)*z2*x
          + 536/9*H(R(-1),x)*z2*x^2
          + 236/3*H(R(-1),x)*z2
          + 376/9*H(R(-1),x)*z3*x^-1
          + 74/3*H(R(-1),x)*z3*x
          + 376/9*H(R(-1),x)*z3*x^2
          + 74/3*H(R(-1),x)*z3
          - 12*H(R(-1,-2,0),x)
          + 32/3*H(R(-1,-2,0),x)*x^-1
          - 12*H(R(-1,-2,0),x)*x
          + 32/3*H(R(-1,-2,0),x)*x^2
          - 112/3*H(R(-1,-1),x)*z2*x^-1
          - 16*H(R(-1,-1),x)*z2*x
          - 112/3*H(R(-1,-1),x)*z2*x^2
          - 16*H(R(-1,-1),x)*z2
          + 40/3*H(R(-1,-1,-1,0),x)
          - 160/9*H(R(-1,-1,-1,0),x)*x^-1
          + 40/3*H(R(-1,-1,-1,0),x)*x
          - 160/9*H(R(-1,-1,-1,0),x)*x^2
          - 296/9*H(R(-1,-1,0),x)
          + 1072/27*H(R(-1,-1,0),x)*x^-1
          - 296/9*H(R(-1,-1,0),x)*x
          + 1072/27*H(R(-1,-1,0),x)*x^2
          - 2*H(R(-1,-1,0,0),x)
          + 112/3*H(R(-1,-1,0,0),x)*x^-1
          - 2*H(R(-1,-1,0,0),x)*x
          + 112/3*H(R(-1,-1,0,0),x)*x^2
          + 68/3*H(R(-1,-1,2),x)
          + 256/9*H(R(-1,-1,2),x)*x^-1
          + 68/3*H(R(-1,-1,2),x)*x
          + 256/9*H(R(-1,-1,2),x)*x^2
          - 442/27*H(R(-1,0),x)
          + 128/3*H(R(-1,0),x)*z2*x^-1
          + 40*H(R(-1,0),x)*z2*x
          + 128/3*H(R(-1,0),x)*z2*x^2
          + 40*H(R(-1,0),x)*z2
          + 4/3*H(R(-1,0),x)*x^-1
          - 442/27*H(R(-1,0),x)*x
          + 4/3*H(R(-1,0),x)*x^2
          - 8*H(R(-1,0,0),x)
          - 1072/27*H(R(-1,0,0),x)*x^-1
          - 8*H(R(-1,0,0),x)*x
          - 1072/27*H(R(-1,0,0),x)*x^2
          - 28/3*H(R(-1,0,0,0),x)
          - 224/9*H(R(-1,0,0,0),x)*x^-1
          - 28/3*H(R(-1,0,0,0),x)*x
          - 224/9*H(R(-1,0,0,0),x)*x^2
          - 856/9*H(R(-1,2),x)
          - 1072/27*H(R(-1,2),x)*x^-1
          - 856/9*H(R(-1,2),x)*x
          - 1072/27*H(R(-1,2),x)*x^2
          - 20*H(R(-1,2,0),x)
          - 32/3*H(R(-1,2,0),x)*x^-1
          - 20*H(R(-1,2,0),x)*x
          - 32/3*H(R(-1,2,0),x)*x^2
          - 80/3*H(R(-1,2,1),x)
          - 160/9*H(R(-1,2,1),x)*x^-1
          - 80/3*H(R(-1,2,1),x)*x
          - 160/9*H(R(-1,2,1),x)*x^2
          - 42*H(R(-1,3),x)
          - 112/3*H(R(-1,3),x)*x^-1
          - 42*H(R(-1,3),x)*x
          - 112/3*H(R(-1,3),x)*x^2
          - 4192/27*H(R(0),x)
          + 92/9*H(R(0),x)*z2*x
          - 2144/27*H(R(0),x)*z2*x^2
          - 248/9*H(R(0),x)*z2
          - 32/3*H(R(0),x)*z2^2*x
          - 136/5*H(R(0),x)*z2^2
          - 4*H(R(0),x)*z3*x
          - 440/9*H(R(0),x)*z3*x^2
          + 68/3*H(R(0),x)*z3
          + 409/3*H(R(0),x)*x
          - 2684/27*H(R(0,0),x)
          - 32/3*H(R(0,0),x)*z2*x
          - 104/3*H(R(0,0),x)*z2*x^2
          + 12*H(R(0,0),x)*z2
          + 152/3*H(R(0,0),x)*z3
          + 154/27*H(R(0,0),x)*x
          - 4/3*H(R(0,0),x)*x^2
          - 8/9*H(R(0,0,0),x)
          + 24*H(R(0,0,0),x)*z2*x
          + 32*H(R(0,0,0),x)*z2
          - 116/3*H(R(0,0,0),x)*x
          + 1072/27*H(R(0,0,0),x)*x^2
          + 64/3*H(R(0,0,0,0),x)*x^2
          - 16*H(R(0,0,0,0,0),x)
          - 3865/27*H(R(1),x)
          + 536/27*H(R(1),x)*z2*x^-1
          - 82/9*H(R(1),x)*z2*x
          - 536/27*H(R(1),x)*z2*x^2
          + 82/9*H(R(1),x)*z2
          + 224/9*H(R(1),x)*z3*x^-1
          - 56/3*H(R(1),x)*z3*x
          - 224/9*H(R(1),x)*z3*x^2
          + 56/3*H(R(1),x)*z3
          + 3865/27*H(R(1),x)*x
          - 8*H(R(1,-2,0),x)
          + 8*H(R(1,-2,0),x)*x
          - 64*H(R(1,0),x)
          + 56/9*H(R(1,0),x)*z2*x^-1
          + 16/3*H(R(1,0),x)*z2*x
          - 56/9*H(R(1,0),x)*z2*x^2
          - 16/3*H(R(1,0),x)*z2
          + 64*H(R(1,0),x)*x
          - 106/9*H(R(1,0,0),x)
          + 106/9*H(R(1,0,0),x)*x
          + 40/3*H(R(1,0,0,0),x)
          - 32/9*H(R(1,0,0,0),x)*x^-1
          - 40/3*H(R(1,0,0,0),x)*x
          + 32/9*H(R(1,0,0,0),x)*x^2
          - 910/9*H(R(1,1),x)
          + 80/9*H(R(1,1),x)*z2*x^-1
          - 20/3*H(R(1,1),x)*z2*x
          - 80/9*H(R(1,1),x)*z2*x^2
          + 20/3*H(R(1,1),x)*z2
          + 910/9*H(R(1,1),x)*x
          - 22/3*H(R(1,1,0),x)
          + 22/3*H(R(1,1,0),x)*x
          - 26/3*H(R(1,1,0,0),x)
          - 56/9*H(R(1,1,0,0),x)*x^-1
          + 26/3*H(R(1,1,0,0),x)*x
          + 56/9*H(R(1,1,0,0),x)*x^2
          + 22/3*H(R(1,2),x)
          - 22/3*H(R(1,2),x)*x
          + 2*H(R(1,2,0),x)
          - 2*H(R(1,2,0),x)*x
          + 22/3*H(R(1,3),x)
          - 8/9*H(R(1,3),x)*x^-1
          - 22/3*H(R(1,3),x)*x
          + 8/9*H(R(1,3),x)*x^2
          - 2786/27*H(R(2),x)
          + 32/3*H(R(2),x)*z2*x^-1
          + 6*H(R(2),x)*z2*x
          - 16/3*H(R(2),x)*z2*x^2
          + 18*H(R(2),x)*z2
          + 112/3*H(R(2),x)*z3*x
          + 112/3*H(R(2),x)*z3
          + 2038/27*H(R(2),x)*x
          - 16/3*H(R(2,-2,0),x)
          - 16/3*H(R(2,-2,0),x)*x
          - 82/3*H(R(2,0),x)
          + 8/3*H(R(2,0),x)*z2*x
          + 8/3*H(R(2,0),x)*z2
          - 24*H(R(2,0),x)*x
          + 22/3*H(R(2,0,0),x)
          + 26/3*H(R(2,0,0),x)*x
          + 56/9*H(R(2,0,0),x)*x^2
          + 16/3*H(R(2,0,0,0),x)
          + 16/3*H(R(2,0,0,0),x)*x
          - 410/9*H(R(2,1),x)
          + 40/3*H(R(2,1),x)*z2*x
          + 40/3*H(R(2,1),x)*z2
          - 410/9*H(R(2,1),x)*x
          - 4*H(R(2,1,0),x)
          - 4*H(R(2,1,0),x)*x
          - 12*H(R(2,1,0,0),x)
          - 12*H(R(2,1,0,0),x)*x
          + 4*H(R(2,2),x)
          + 4*H(R(2,2),x)*x
          + 4/3*H(R(2,2,0),x)
          + 4/3*H(R(2,2,0),x)*x
          + 4*H(R(2,3),x)
          + 4*H(R(2,3),x)*x
          - 148/9*H(R(3),x)
          + 20*H(R(3),x)*z2*x
          + 44/3*H(R(3),x)*z2
          - 92/9*H(R(3),x)*x
          + 1072/27*H(R(3),x)*x^2
          - 2*H(R(3,0),x)
          + 58/3*H(R(3,0),x)*x
          + 32/3*H(R(3,0),x)*x^2
          - 4/3*H(R(3,0,0),x)
          - 4/3*H(R(3,0,0),x)*x
          - 10/3*H(R(3,1),x)
          + 30*H(R(3,1),x)*x
          + 160/9*H(R(3,1),x)*x^2
          - 8/3*H(R(3,1,0),x)
          + 8/3*H(R(3,1,0),x)*x
          + 8/3*H(R(3,2),x)
          - 8/3*H(R(3,2),x)*x
          - 16/3*H(R(4),x)
          + 32/3*H(R(4),x)*x
          + 280/9*H(R(4),x)*x^2
          - 12*H(R(4,0),x)
          - 12*H(R(4,0),x)*x
          - 20*H(R(4,1),x)
          - 20*H(R(4,1),x)*x
          - 88/3*H(R(5),x)
          - 24*H(R(5),x)*x
          )

       + nf^2*cf * (
          - 260/729
          + 536/27*[1-x]^-1*z2
          + 64/27*[1-x]^-1*z3
          - 8714/729*[1-x]^-1
          - 448/27*z2*x
          - 208/27*z2
          - 32/27*z3*x
          - 32/27*z3
          + 19936/729*x
          + 896/81*H(R(0),x)
          + 32/3*H(R(0),x)*[1-x]^-1*z2
          - 860/27*H(R(0),x)*[1-x]^-1
          - 16/3*H(R(0),x)*z2*x
          - 16/3*H(R(0),x)*z2
          + 2896/81*H(R(0),x)*x
          + 1016/81*H(R(0,0),x)
          - 2440/81*H(R(0,0),x)*[1-x]^-1
          + 1928/81*H(R(0,0),x)*x
          + 184/27*H(R(0,0,0),x)
          - 368/27*H(R(0,0,0),x)*[1-x]^-1
          + 184/27*H(R(0,0,0),x)*x
          + 128/81*H(R(1),x)
          + 32/9*H(R(1),x)*[1-x]^-1*z2
          - 940/81*H(R(1),x)*[1-x]^-1
          - 16/9*H(R(1),x)*z2*x
          - 16/9*H(R(1),x)*z2
          + 1496/81*H(R(1),x)*x
          + 80/27*H(R(1,0),x)
          - 232/27*H(R(1,0),x)*[1-x]^-1
          + 224/27*H(R(1,0),x)*x
          + 16/9*H(R(1,0,0),x)
          - 32/9*H(R(1,0,0),x)*[1-x]^-1
          + 16/9*H(R(1,0,0),x)*x
          + 80/27*H(R(1,1),x)
          - 232/27*H(R(1,1),x)*[1-x]^-1
          + 224/27*H(R(1,1),x)*x
          + 16/9*H(R(1,1,0),x)
          - 32/9*H(R(1,1,0),x)*[1-x]^-1
          + 16/9*H(R(1,1,0),x)*x
          + 16/9*H(R(1,1,1),x)
          - 32/9*H(R(1,1,1),x)*[1-x]^-1
          + 16/9*H(R(1,1,1),x)*x
          + 16/9*H(R(1,2),x)
          - 32/9*H(R(1,2),x)*[1-x]^-1
          + 16/9*H(R(1,2),x)*x
          + 208/27*H(R(2),x)
          - 536/27*H(R(2),x)*[1-x]^-1
          + 448/27*H(R(2),x)*x
          + 32/9*H(R(2,0),x)
          - 64/9*H(R(2,0),x)*[1-x]^-1
          + 32/9*H(R(2,0),x)*x
          + 32/9*H(R(2,1),x)
          - 64/9*H(R(2,1),x)*[1-x]^-1
          + 32/9*H(R(2,1),x)*x
          + 16/3*H(R(3),x)
          - 32/3*H(R(3),x)*[1-x]^-1
          + 16/3*H(R(3),x)*x
          )

       + cf*ca^2 * (
          + 593903/1458
          + 8/15*[1-x]^-3*z2^2
          - 16/15*[1-x]^-2*z2^2
          + 4*[1-x]^-2*z3
          + 208/3*[1-x]^-1*z2*z3
          + 76472/81*[1-x]^-1*z2
          + 92/15*[1-x]^-1*z2^2
          + 5746/27*[1-x]^-1*z3
          - 536/3*[1-x]^-1*z5
          - 599375/729*[1-x]^-1
          + 14/5*[1+x]^-3*z2^2
          - 28/5*[1+x]^-2*z2^2
          + 8/3*[1+x]^-2*z3
          + 1040/3*[1+x]^-1*z2*z3
          + 17642/81*[1+x]^-1*z2
          - 368/15*[1+x]^-1*z2^2
          + 748/3*[1+x]^-1*z3
          - 472/3*[1+x]^-1*z5
          + 132*z2*z3*x
          - 956/3*z2*z3
          - 12152/27*z2*x
          + 1828/9*z2*x^2
          - 36680/81*z2
          + 172/5*z2^2*x
          - 432/5*z2^2*x^2
          - 1076/15*z2^2
          - 11744/27*z3*x
          - 3046/9*z3*x^2
          - 10610/27*z3
          - 24*z4*x
          + 24*z4
          - 88/3*z5*x
          + 112/3*z5
          + 1498007/1458*x
          + 40/3*H(R(-4,0),x)
          + 32*H(R(-4,0),x)*[1-x]^-1
          - 160/3*H(R(-4,0),x)*[1+x]^-1
          - 56*H(R(-4,0),x)*x
          + 128/3*H(R(-3),x)*[1-x]^-1*z2
          + 2048/3*H(R(-3),x)*[1+x]^-1*z2
          + 1100/3*H(R(-3),x)*z2*x
          - 1084/3*H(R(-3),x)*z2
          + 728/3*H(R(-3,-1,0),x)
          - 512*H(R(-3,-1,0),x)*[1-x]^-1
          - 128/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 808/3*H(R(-3,-1,0),x)*x
          - 1480/9*H(R(-3,0),x)
          - 856/3*H(R(-3,0),x)*[1-x]^-1
          + 8/3*H(R(-3,0),x)*[1+x]^-3
          - 16/3*H(R(-3,0),x)*[1+x]^-2
          + 3944/9*H(R(-3,0),x)*[1+x]^-1
          + 2920/9*H(R(-3,0),x)*x
          - 64*H(R(-3,0),x)*x^2
          + 520/3*H(R(-3,0,0),x)
          + 64*H(R(-3,0,0),x)*[1-x]^-1
          - 1120/3*H(R(-3,0,0),x)*[1+x]^-1
          - 256*H(R(-3,0,0),x)*x
          + 1448/3*H(R(-3,2),x)
          - 896/3*H(R(-3,2),x)*[1-x]^-1
          - 704*H(R(-3,2),x)*[1+x]^-1
          - 232*H(R(-3,2),x)*x
          - 16/3*H(R(-2),x)*[1-x]^-3*z2
          + 32/3*H(R(-2),x)*[1-x]^-2*z2
          - 192*H(R(-2),x)*[1-x]^-1*z2
          - 384*H(R(-2),x)*[1-x]^-1*z3
          - 2288/9*H(R(-2),x)*[1+x]^-1*z2
          + 3664/3*H(R(-2),x)*[1+x]^-1*z3
          - 340/9*H(R(-2),x)*z2*x
          + 256*H(R(-2),x)*z2*x^2
          + 7144/9*H(R(-2),x)*z2
          + 636*H(R(-2),x)*z3*x
          - 444*H(R(-2),x)*z3
          + 232/3*H(R(-2,-2,0),x)
          - 512/3*H(R(-2,-2,0),x)*[1-x]^-1
          - 64/3*H(R(-2,-2,0),x)*[1+x]^-1
          + 280/3*H(R(-2,-2,0),x)*x
          + 544*H(R(-2,-1),x)*[1-x]^-1*z2
          - 1312*H(R(-2,-1),x)*[1+x]^-1*z2
          - 2096/3*H(R(-2,-1),x)*z2*x
          + 1232/3*H(R(-2,-1),x)*z2
          - 272/3*H(R(-2,-1,-1,0),x)
          + 704/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          - 144*H(R(-2,-1,-1,0),x)*x
          + 2800/9*H(R(-2,-1,0),x)
          - 288*H(R(-2,-1,0),x)*[1-x]^-1
          - 3872/9*H(R(-2,-1,0),x)*[1+x]^-1
          - 280/9*H(R(-2,-1,0),x)*x
          - 524/3*H(R(-2,-1,0,0),x)
          - 1312/3*H(R(-2,-1,0,0),x)*[1-x]^-1
          + 2128/3*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 484*H(R(-2,-1,0,0),x)*x
          - 456*H(R(-2,-1,2),x)
          - 1280/3*H(R(-2,-1,2),x)*[1-x]^-1
          + 1312*H(R(-2,-1,2),x)*[1+x]^-1
          + 1880/3*H(R(-2,-1,2),x)*x
          - 1508/27*H(R(-2,0),x)
          - 192*H(R(-2,0),x)*[1-x]^-1*z2
          - 784/3*H(R(-2,0),x)*[1-x]^-1
          + 8/3*H(R(-2,0),x)*[1+x]^-2
          + 4048/3*H(R(-2,0),x)*[1+x]^-1*z2
          + 10756/27*H(R(-2,0),x)*[1+x]^-1
          + 1880/3*H(R(-2,0),x)*z2*x
          - 1784/3*H(R(-2,0),x)*z2
          + 352/3*H(R(-2,0),x)*x^-1
          + 15824/27*H(R(-2,0),x)*x
          - 268/9*H(R(-2,0),x)*x^2
          - 5584/9*H(R(-2,0,0),x)
          + 8/3*H(R(-2,0,0),x)*[1-x]^-3
          - 16/3*H(R(-2,0,0),x)*[1-x]^-2
          - 136*H(R(-2,0,0),x)*[1-x]^-1
          + 6128/9*H(R(-2,0,0),x)*[1+x]^-1
          + 3472/9*H(R(-2,0,0),x)*x
          - 128*H(R(-2,0,0),x)*x^2
          + 608/3*H(R(-2,0,0,0),x)
          + 320/3*H(R(-2,0,0,0),x)*[1-x]^-1
          - 1424/3*H(R(-2,0,0,0),x)*[1+x]^-1
          - 832/3*H(R(-2,0,0,0),x)*x
          - 5744/9*H(R(-2,2),x)
          + 16/3*H(R(-2,2),x)*[1-x]^-3
          - 32/3*H(R(-2,2),x)*[1-x]^-2
          + 48*H(R(-2,2),x)*[1-x]^-1
          + 352/9*H(R(-2,2),x)*[1+x]^-1
          + 200/9*H(R(-2,2),x)*x
          - 256*H(R(-2,2),x)*x^2
          + 584/3*H(R(-2,2,0),x)
          - 256/3*H(R(-2,2,0),x)*[1-x]^-1
          - 928/3*H(R(-2,2,0),x)*[1+x]^-1
          - 328/3*H(R(-2,2,0),x)*x
          + 800/3*H(R(-2,2,1),x)
          - 320/3*H(R(-2,2,1),x)*[1-x]^-1
          - 1280/3*H(R(-2,2,1),x)*[1+x]^-1
          - 160*H(R(-2,2,1),x)*x
          + 540*H(R(-2,3),x)
          + 96*H(R(-2,3),x)*[1-x]^-1
          - 3472/3*H(R(-2,3),x)*[1+x]^-1
          - 508*H(R(-2,3),x)*x
          - 16/3*H(R(-1),x)*[1-x]^-2*z2
          + 8*H(R(-1),x)*[1-x]^-1*z2
          - 6976/27*H(R(-1),x)*[1+x]^-1*z2
          - 376/15*H(R(-1),x)*[1+x]^-1*z2^2
          - 1408/9*H(R(-1),x)*[1+x]^-1*z3
          + 134/3*H(R(-1),x)*z2*x^-1
          + 4060/27*H(R(-1),x)*z2*x
          + 134/3*H(R(-1),x)*z2*x^2
          + 10784/27*H(R(-1),x)*z2
          - 236/15*H(R(-1),x)*z2^2*x
          + 28/3*H(R(-1),x)*z2^2
          + 192*H(R(-1),x)*z3*x^-1
          + 2908/9*H(R(-1),x)*z3*x
          + 192*H(R(-1),x)*z3*x^2
          + 4328/9*H(R(-1),x)*z3
          - 160/3*H(R(-1,-3,0),x)
          + 128/3*H(R(-1,-3,0),x)*[1+x]^-1
          - 32/3*H(R(-1,-3,0),x)*x
          - 1296*H(R(-1,-2),x)*[1+x]^-1*z2
          - 520*H(R(-1,-2),x)*z2*x
          + 776*H(R(-1,-2),x)*z2
          - 16*H(R(-1,-2,-1,0),x)
          + 32*H(R(-1,-2,-1,0),x)*[1+x]^-1
          + 16*H(R(-1,-2,-1,0),x)*x
          + 1888/9*H(R(-1,-2,0),x)
          - 3872/9*H(R(-1,-2,0),x)*[1+x]^-1
          - 2056/9*H(R(-1,-2,0),x)*x
          - 416*H(R(-1,-2,0,0),x)
          + 704*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 288*H(R(-1,-2,0,0),x)*x
          - 784*H(R(-1,-2,2),x)
          + 1312*H(R(-1,-2,2),x)*[1+x]^-1
          + 528*H(R(-1,-2,2),x)*x
          + 1760/9*H(R(-1,-1),x)*[1+x]^-1*z2
          - 5792/3*H(R(-1,-1),x)*[1+x]^-1*z3
          - 256*H(R(-1,-1),x)*z2*x^-1
          - 2204/9*H(R(-1,-1),x)*z2*x
          - 256*H(R(-1,-1),x)*z2*x^2
          - 3976/9*H(R(-1,-1),x)*z2
          - 2320/3*H(R(-1,-1),x)*z3*x
          + 3472/3*H(R(-1,-1),x)*z3
          - 32*H(R(-1,-1,-2,0),x)
          + 64*H(R(-1,-1,-2,0),x)*[1+x]^-1
          + 32*H(R(-1,-1,-2,0),x)*x
          + 1920*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          + 704*H(R(-1,-1,-1),x)*z2*x
          - 1216*H(R(-1,-1,-1),x)*z2
          - 1424/9*H(R(-1,-1,-1,0),x)
          + 3520/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          + 2120/9*H(R(-1,-1,-1,0),x)*x
          + 672*H(R(-1,-1,-1,0,0),x)
          - 1088*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          - 416*H(R(-1,-1,-1,0,0),x)*x
          + 1216*H(R(-1,-1,-1,2),x)
          - 1920*H(R(-1,-1,-1,2),x)*[1+x]^-1
          - 704*H(R(-1,-1,-1,2),x)*x
          + 752/9*H(R(-1,-1,0),x)
          - 6656/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 4288/9*H(R(-1,-1,0),x)*[1+x]^-1
          - 2848/3*H(R(-1,-1,0),x)*z2*x
          + 3808/3*H(R(-1,-1,0),x)*z2
          + 268/9*H(R(-1,-1,0),x)*x^-1
          - 3416/9*H(R(-1,-1,0),x)*x
          + 268/9*H(R(-1,-1,0),x)*x^2
          + 5272/9*H(R(-1,-1,0,0),x)
          - 5984/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 128*H(R(-1,-1,0,0),x)*x^-1
          - 844/9*H(R(-1,-1,0,0),x)*x
          + 128*H(R(-1,-1,0,0),x)*x^2
          - 1312/3*H(R(-1,-1,0,0,0),x)
          + 2432/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 1120/3*H(R(-1,-1,0,0,0),x)*x
          + 1088/3*H(R(-1,-1,2),x)
          + 256*H(R(-1,-1,2),x)*x^-1
          + 1088/3*H(R(-1,-1,2),x)*x
          + 256*H(R(-1,-1,2),x)*x^2
          - 896/3*H(R(-1,-1,2,0),x)
          + 1792/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 896/3*H(R(-1,-1,2,0),x)*x
          - 1280/3*H(R(-1,-1,2,1),x)
          + 2560/3*H(R(-1,-1,2,1),x)*[1+x]^-1
          + 1280/3*H(R(-1,-1,2,1),x)*x
          - 1120*H(R(-1,-1,3),x)
          + 1984*H(R(-1,-1,3),x)*[1+x]^-1
          + 864*H(R(-1,-1,3),x)*x
          + 28540/81*H(R(-1,0),x)
          - 1160/9*H(R(-1,0),x)*[1+x]^-1*z2
          + 2656/3*H(R(-1,0),x)*[1+x]^-1*z3
          + 17140/81*H(R(-1,0),x)*[1+x]^-1
          + 160*H(R(-1,0),x)*z2*x^-1
          + 3884/9*H(R(-1,0),x)*z2*x
          + 160*H(R(-1,0),x)*z2*x^2
          + 5056/9*H(R(-1,0),x)*z2
          + 1040/3*H(R(-1,0),x)*z3*x
          - 1616/3*H(R(-1,0),x)*z3
          + 1756/9*H(R(-1,0),x)*x^-1
          + 46328/81*H(R(-1,0),x)*x
          + 1828/9*H(R(-1,0),x)*x^2
          - 8420/27*H(R(-1,0,0),x)
          + 8/3*H(R(-1,0,0),x)*[1-x]^-2
          - 4*H(R(-1,0,0),x)*[1-x]^-1
          + 2752/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 15568/27*H(R(-1,0,0),x)*[1+x]^-1
          + 1040/3*H(R(-1,0,0),x)*z2*x
          - 1712/3*H(R(-1,0,0),x)*z2
          + 788/9*H(R(-1,0,0),x)*x^-1
          + 7004/27*H(R(-1,0,0),x)*x
          + 788/9*H(R(-1,0,0),x)*x^2
          - 4720/9*H(R(-1,0,0,0),x)
          + 5912/9*H(R(-1,0,0,0),x)*[1+x]^-1
          - 32*H(R(-1,0,0,0),x)*x^-1
          + 1264/9*H(R(-1,0,0,0),x)*x
          - 32*H(R(-1,0,0,0),x)*x^2
          + 560/3*H(R(-1,0,0,0,0),x)
          - 928/3*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 368/3*H(R(-1,0,0,0,0),x)*x
          - 9656/27*H(R(-1,2),x)
          + 16/3*H(R(-1,2),x)*[1-x]^-2
          - 8*H(R(-1,2),x)*[1-x]^-1
          - 512/3*H(R(-1,2),x)*[1+x]^-1*z2
          + 544/27*H(R(-1,2),x)*[1+x]^-1
          - 256/3*H(R(-1,2),x)*z2*x
          + 256/3*H(R(-1,2),x)*z2
          - 268/9*H(R(-1,2),x)*x^-1
          - 9184/27*H(R(-1,2),x)*x
          - 268/9*H(R(-1,2),x)*x^2
          - 192*H(R(-1,2,0),x)
          - 192*H(R(-1,2,0),x)*x
          + 176/3*H(R(-1,2,0,0),x)
          - 448/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 272/3*H(R(-1,2,0,0),x)*x
          - 2048/9*H(R(-1,2,1),x)
          - 704/9*H(R(-1,2,1),x)*[1+x]^-1
          - 2752/9*H(R(-1,2,1),x)*x
          - 80/3*H(R(-1,2,1,0),x)
          + 160/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 80/3*H(R(-1,2,1,0),x)*x
          + 80/3*H(R(-1,2,2),x)
          - 160/3*H(R(-1,2,2),x)*[1+x]^-1
          - 80/3*H(R(-1,2,2),x)*x
          - 4640/9*H(R(-1,3),x)
          + 352/9*H(R(-1,3),x)*[1+x]^-1
          - 128*H(R(-1,3),x)*x^-1
          - 4288/9*H(R(-1,3),x)*x
          - 128*H(R(-1,3),x)*x^2
          + 392/3*H(R(-1,3,0),x)
          - 784/3*H(R(-1,3,0),x)*[1+x]^-1
          - 392/3*H(R(-1,3,0),x)*x
          + 640/3*H(R(-1,3,1),x)
          - 1280/3*H(R(-1,3,1),x)*[1+x]^-1
          - 640/3*H(R(-1,3,1),x)*x
          + 464*H(R(-1,4),x)
          - 768*H(R(-1,4),x)*[1+x]^-1
          - 304*H(R(-1,4),x)*x
          + 87283/81*H(R(0),x)
          + 4*H(R(0),x)*[1-x]^-3*z3
          + 4*H(R(0),x)*[1-x]^-2*z2
          - 8*H(R(0),x)*[1-x]^-2*z3
          + 13234/27*H(R(0),x)*[1-x]^-1*z2
          - 208/3*H(R(0),x)*[1-x]^-1*z2^2
          + 3236/9*H(R(0),x)*[1-x]^-1*z3
          - 132599/81*H(R(0),x)*[1-x]^-1
          + 8/3*H(R(0),x)*[1+x]^-3*z3
          + 4/3*H(R(0),x)*[1+x]^-2*z2
          - 16/3*H(R(0),x)*[1+x]^-2*z3
          + 2122/27*H(R(0),x)*[1+x]^-1*z2
          - 928/15*H(R(0),x)*[1+x]^-1*z2^2
          + 2240/9*H(R(0),x)*[1+x]^-1*z3
          + 48*H(R(0),x)*[1+x]^-1*z4
          - 2374/9*H(R(0),x)*[1+x]^-1
          - 500*H(R(0),x)*z2*x
          + 256/9*H(R(0),x)*z2*x^2
          - 7588/27*H(R(0),x)*z2
          - 104/15*H(R(0),x)*z2^2*x
          + 192/5*H(R(0),x)*z2^2
          - 184/3*H(R(0),x)*z3*x
          - 292*H(R(0),x)*z3*x^2
          - 7112/9*H(R(0),x)*z3
          + 24*H(R(0),x)*z4*x
          - 24*H(R(0),x)*z4
          + 17675/27*H(R(0),x)*x
          + 37204/81*H(R(0,0),x)
          + 4*H(R(0,0),x)*[1-x]^-3*z2
          - 8*H(R(0,0),x)*[1-x]^-2*z2
          + 4004/9*H(R(0,0),x)*[1-x]^-1*z2
          - 192*H(R(0,0),x)*[1-x]^-1*z3
          - 34070/27*H(R(0,0),x)*[1-x]^-1
          + 4/3*H(R(0,0),x)*[1+x]^-3*z2
          - 8/3*H(R(0,0),x)*[1+x]^-2*z2
          + 2336/9*H(R(0,0),x)*[1+x]^-1*z2
          - 192*H(R(0,0),x)*[1+x]^-1*z3
          - 24554/81*H(R(0,0),x)*[1+x]^-1
          - 1076/3*H(R(0,0),x)*z2*x
          - 124*H(R(0,0),x)*z2*x^2
          - 5840/9*H(R(0,0),x)*z2
          + 728/3*H(R(0,0),x)*z3
          + 70292/81*H(R(0,0),x)*x
          - 1828/9*H(R(0,0),x)*x^2
          + 8042/27*H(R(0,0,0),x)
          - 4/3*H(R(0,0,0),x)*[1-x]^-2
          + 64/3*H(R(0,0,0),x)*[1-x]^-1*z2
          - 2054/3*H(R(0,0,0),x)*[1-x]^-1
          - 4/3*H(R(0,0,0),x)*[1+x]^-2
          - 512/3*H(R(0,0,0),x)*[1+x]^-1*z2
          - 7354/27*H(R(0,0,0),x)*[1+x]^-1
          - 72*H(R(0,0,0),x)*z2*x
          + 320/3*H(R(0,0,0),x)*z2
          - 218/27*H(R(0,0,0),x)*x
          - 788/9*H(R(0,0,0),x)*x^2
          + 4616/9*H(R(0,0,0,0),x)
          - 4/3*H(R(0,0,0,0),x)*[1-x]^-3
          + 8/3*H(R(0,0,0,0),x)*[1-x]^-2
          - 2984/9*H(R(0,0,0,0),x)*[1-x]^-1
          - 4/3*H(R(0,0,0,0),x)*[1+x]^-3
          + 8/3*H(R(0,0,0,0),x)*[1+x]^-2
          - 2984/9*H(R(0,0,0,0),x)*[1+x]^-1
          + 64*H(R(0,0,0,0),x)*x^2
          - 80*H(R(0,0,0,0,0),x)
          + 64*H(R(0,0,0,0,0),x)*[1-x]^-1
          + 64*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 85403/81*H(R(1),x)
          + 4184/9*H(R(1),x)*[1-x]^-1*z2
          - 1624/5*H(R(1),x)*[1-x]^-1*z2^2
          + 800/9*H(R(1),x)*[1-x]^-1*z3
          - 50689/81*H(R(1),x)*[1-x]^-1
          + 134/9*H(R(1),x)*z2*x^-1
          - 2576/9*H(R(1),x)*z2*x
          + 658/9*H(R(1),x)*z2*x^2
          - 1088/9*H(R(1),x)*z2
          + 732/5*H(R(1),x)*z2^2*x
          + 892/5*H(R(1),x)*z2^2
          + 100*H(R(1),x)*z3*x^-1
          - 640/9*H(R(1),x)*z3*x
          - 100*H(R(1),x)*z3*x^2
          + 8/9*H(R(1),x)*z3
          - 10387/81*H(R(1),x)*x
          + 160*H(R(1,-3,0),x)
          - 256*H(R(1,-3,0),x)*[1-x]^-1
          + 96*H(R(1,-3,0),x)*x
          + 1888/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 560/3*H(R(1,-2),x)*z2*x
          - 1328/3*H(R(1,-2),x)*z2
          + 224*H(R(1,-2,-1,0),x)
          - 448*H(R(1,-2,-1,0),x)*[1-x]^-1
          + 224*H(R(1,-2,-1,0),x)*x
          + 352/3*H(R(1,-2,0),x)
          - 752/3*H(R(1,-2,0),x)*[1-x]^-1
          + 64*H(R(1,-2,0),x)*x^-1
          + 416/3*H(R(1,-2,0),x)*x
          - 64*H(R(1,-2,0),x)*x^2
          + 784/3*H(R(1,-2,0,0),x)
          - 1184/3*H(R(1,-2,0,0),x)*[1-x]^-1
          + 400/3*H(R(1,-2,0,0),x)*x
          + 1664/3*H(R(1,-2,2),x)
          - 2560/3*H(R(1,-2,2),x)*[1-x]^-1
          + 896/3*H(R(1,-2,2),x)*x
          + 6866/27*H(R(1,0),x)
          + 3640/9*H(R(1,0),x)*[1-x]^-1*z2
          - 2704/3*H(R(1,0),x)*[1-x]^-1*z3
          - 7870/27*H(R(1,0),x)*[1-x]^-1
          - 36*H(R(1,0),x)*z2*x^-1
          - 1988/9*H(R(1,0),x)*z2*x
          + 36*H(R(1,0),x)*z2*x^2
          - 1772/9*H(R(1,0),x)*z2
          + 1016/3*H(R(1,0),x)*z3*x
          + 1688/3*H(R(1,0),x)*z3
          + 266/27*H(R(1,0),x)*x
          + 1912/9*H(R(1,0,0),x)
          - 208/3*H(R(1,0,0),x)*[1-x]^-1*z2
          - 2192/9*H(R(1,0,0),x)*[1-x]^-1
          - 184/3*H(R(1,0,0),x)*z2*x
          + 392/3*H(R(1,0,0),x)*z2
          + 208/9*H(R(1,0,0),x)*x
          + 2144/9*H(R(1,0,0,0),x)
          - 1336/9*H(R(1,0,0,0),x)*[1-x]^-1
          - 32*H(R(1,0,0,0),x)*x^-1
          - 736/9*H(R(1,0,0,0),x)*x
          + 32*H(R(1,0,0,0),x)*x^2
          - 560/3*H(R(1,0,0,0,0),x)
          + 928/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 368/3*H(R(1,0,0,0,0),x)*x
          + 12248/27*H(R(1,1),x)
          + 2200/9*H(R(1,1),x)*[1-x]^-1*z2
          - 768*H(R(1,1),x)*[1-x]^-1*z3
          - 9298/27*H(R(1,1),x)*[1-x]^-1
          - 1232/9*H(R(1,1),x)*z2*x
          - 1040/9*H(R(1,1),x)*z2
          + 352*H(R(1,1),x)*z3*x
          + 416*H(R(1,1),x)*z3
          - 1096/27*H(R(1,1),x)*x
          + 992/3*H(R(1,1,-2,0),x)
          - 1600/3*H(R(1,1,-2,0),x)*[1-x]^-1
          + 608/3*H(R(1,1,-2,0),x)*x
          + 256/9*H(R(1,1,0),x)
          + 96*H(R(1,1,0),x)*[1-x]^-1*z2
          + 104/9*H(R(1,1,0),x)*[1-x]^-1
          - 80*H(R(1,1,0),x)*z2*x
          - 16*H(R(1,1,0),x)*z2
          + 112/9*H(R(1,1,0),x)*x
          + 88*H(R(1,1,0),x)*x^2
          - 272/9*H(R(1,1,0,0),x)
          + 1144/9*H(R(1,1,0,0),x)*[1-x]^-1
          - 68*H(R(1,1,0,0),x)*x^-1
          - 920/9*H(R(1,1,0,0),x)*x
          + 68*H(R(1,1,0,0),x)*x^2
          - 928/3*H(R(1,1,0,0,0),x)
          + 1664/3*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 736/3*H(R(1,1,0,0,0),x)*x
          + 484/9*H(R(1,1,1),x)
          - 64/3*H(R(1,1,1),x)*[1-x]^-1*z2
          - 968/9*H(R(1,1,1),x)*[1-x]^-1
          + 32/3*H(R(1,1,1),x)*z2*x
          + 32/3*H(R(1,1,1),x)*z2
          + 484/9*H(R(1,1,1),x)*x
          - 700/9*H(R(1,1,1,0),x)
          + 1232/9*H(R(1,1,1,0),x)*[1-x]^-1
          - 532/9*H(R(1,1,1,0),x)*x
          - 640/3*H(R(1,1,1,0,0),x)
          + 1280/3*H(R(1,1,1,0,0),x)*[1-x]^-1
          - 640/3*H(R(1,1,1,0,0),x)*x
          - 32/3*H(R(1,1,1,2),x)
          + 64/3*H(R(1,1,1,2),x)*[1-x]^-1
          - 32/3*H(R(1,1,1,2),x)*x
          + 328/9*H(R(1,1,2),x)
          - 440/9*H(R(1,1,2),x)*[1-x]^-1
          + 172/9*H(R(1,1,2),x)*x
          - 16*H(R(1,1,2,0),x)
          + 32*H(R(1,1,2,0),x)*[1-x]^-1
          - 16*H(R(1,1,2,0),x)*x
          + 32/3*H(R(1,1,2,1),x)
          - 64/3*H(R(1,1,2,1),x)*[1-x]^-1
          + 32/3*H(R(1,1,2,1),x)*x
          + 496/3*H(R(1,1,3),x)
          - 992/3*H(R(1,1,3),x)*[1-x]^-1
          + 496/3*H(R(1,1,3),x)*x
          + 712/9*H(R(1,2),x)
          + 80/3*H(R(1,2),x)*[1-x]^-1*z2
          - 680/3*H(R(1,2),x)*[1-x]^-1
          - 40/3*H(R(1,2),x)*z2*x
          - 40/3*H(R(1,2),x)*z2
          + 868/9*H(R(1,2),x)*x
          - 88*H(R(1,2),x)*x^2
          - 128/3*H(R(1,2,0),x)
          + 80*H(R(1,2,0),x)*[1-x]^-1
          - 128/3*H(R(1,2,0),x)*x
          - 144*H(R(1,2,0,0),x)
          + 288*H(R(1,2,0,0),x)*[1-x]^-1
          - 144*H(R(1,2,0,0),x)*x
          + 124/3*H(R(1,2,1),x)
          - 88*H(R(1,2,1),x)*[1-x]^-1
          + 40*H(R(1,2,1),x)*x
          - 16/3*H(R(1,2,1,0),x)
          + 32/3*H(R(1,2,1,0),x)*[1-x]^-1
          - 16/3*H(R(1,2,1,0),x)*x
          + 16/3*H(R(1,2,2),x)
          - 32/3*H(R(1,2,2),x)*[1-x]^-1
          + 16/3*H(R(1,2,2),x)*x
          + 452/3*H(R(1,3),x)
          - 944/3*H(R(1,3),x)*[1-x]^-1
          + 68*H(R(1,3),x)*x^-1
          + 176*H(R(1,3),x)*x
          - 68*H(R(1,3),x)*x^2
          + 208/3*H(R(1,3,0),x)
          - 416/3*H(R(1,3,0),x)*[1-x]^-1
          + 208/3*H(R(1,3,0),x)*x
          + 320/3*H(R(1,3,1),x)
          - 640/3*H(R(1,3,1),x)*[1-x]^-1
          + 320/3*H(R(1,3,1),x)*x
          - 24*H(R(1,4),x)
          - 80*H(R(1,4),x)*[1-x]^-1
          + 104*H(R(1,4),x)*x
          + 21740/27*H(R(2),x)
          + 2780/9*H(R(2),x)*[1-x]^-1*z2
          - 576*H(R(2),x)*[1-x]^-1*z3
          - 22634/27*H(R(2),x)*[1-x]^-1
          + 144*H(R(2),x)*[1+x]^-1*z2
          + 736/3*H(R(2),x)*[1+x]^-1*z3
          - 112*H(R(2),x)*[1+x]^-1
          - 940/9*H(R(2),x)*z2*x
          - 2044/9*H(R(2),x)*z2
          + 432*H(R(2),x)*z3*x
          + 656/3*H(R(2),x)*z3
          + 12152/27*H(R(2),x)*x
          + 560/3*H(R(2,-2,0),x)
          - 1216/3*H(R(2,-2,0),x)*[1-x]^-1
          + 64/3*H(R(2,-2,0),x)*[1+x]^-1
          + 144*H(R(2,-2,0),x)*x
          + 1796/9*H(R(2,0),x)
          + 176/3*H(R(2,0),x)*[1-x]^-1*z2
          - 2644/9*H(R(2,0),x)*[1-x]^-1
          + 512/3*H(R(2,0),x)*[1+x]^-1*z2
          + 32/3*H(R(2,0),x)*z2*x
          - 128*H(R(2,0),x)*z2
          + 1864/9*H(R(2,0),x)*x
          + 88*H(R(2,0),x)*x^2
          + 1352/9*H(R(2,0,0),x)
          - 544/9*H(R(2,0,0),x)*[1-x]^-1
          - 16*H(R(2,0,0),x)*[1+x]^-1
          + 8/9*H(R(2,0,0),x)*x
          + 68*H(R(2,0,0),x)*x^2
          - 440/3*H(R(2,0,0,0),x)
          + 1040/3*H(R(2,0,0,0),x)*[1-x]^-1
          - 128/3*H(R(2,0,0,0),x)*[1+x]^-1
          - 472/3*H(R(2,0,0,0),x)*x
          + 520/3*H(R(2,1),x)
          - 32/3*H(R(2,1),x)*[1-x]^-1*z2
          - 1936/9*H(R(2,1),x)*[1-x]^-1
          + 128*H(R(2,1),x)*[1+x]^-1*z2
          + 248/3*H(R(2,1),x)*z2*x
          - 136/3*H(R(2,1),x)*z2
          + 172*H(R(2,1),x)*x
          - 572/9*H(R(2,1,0),x)
          + 772/9*H(R(2,1,0),x)*[1-x]^-1
          - 764/9*H(R(2,1,0),x)*x
          - 156*H(R(2,1,0,0),x)
          + 896/3*H(R(2,1,0,0),x)*[1-x]^-1
          - 128/3*H(R(2,1,0,0),x)*[1+x]^-1
          - 596/3*H(R(2,1,0,0),x)*x
          - 8/3*H(R(2,1,1,0),x)
          - 16/3*H(R(2,1,1,0),x)*[1-x]^-1
          + 32/3*H(R(2,1,1,0),x)*[1+x]^-1
          + 8*H(R(2,1,1,0),x)*x
          + 32/3*H(R(2,1,2),x)*[1-x]^-1
          - 32/3*H(R(2,1,2),x)*[1+x]^-1
          - 32/3*H(R(2,1,2),x)*x
          + 644/9*H(R(2,2),x)
          - 844/9*H(R(2,2),x)*[1-x]^-1
          + 800/9*H(R(2,2),x)*x
          - 52/3*H(R(2,2,0),x)
          + 16*H(R(2,2,0),x)*[1-x]^-1
          + 64/3*H(R(2,2,0),x)*[1+x]^-1
          + 4*H(R(2,2,0),x)*x
          + 8/3*H(R(2,2,1),x)
          - 16/3*H(R(2,2,1),x)*[1-x]^-1
          + 8/3*H(R(2,2,1),x)*x
          + 548/3*H(R(2,3),x)
          - 752/3*H(R(2,3),x)*[1-x]^-1
          - 224/3*H(R(2,3),x)*[1+x]^-1
          + 108*H(R(2,3),x)*x
          + 6080/27*H(R(3),x)
          - 8/3*H(R(3),x)*[1-x]^-2
          + 64/3*H(R(3),x)*[1-x]^-1*z2
          - 11384/27*H(R(3),x)*[1-x]^-1
          + 704/3*H(R(3),x)*[1+x]^-1*z2
          - 272/27*H(R(3),x)*[1+x]^-1
          + 380/3*H(R(3),x)*z2*x
          - 340/3*H(R(3),x)*z2
          + 500*H(R(3),x)*x
          - 524/9*H(R(3),x)*x^2
          + 56*H(R(3,0),x)
          - 84*H(R(3,0),x)*[1-x]^-1
          + 188*H(R(3,0),x)*x
          - 260/3*H(R(3,0,0),x)
          + 352/3*H(R(3,0,0),x)*[1-x]^-1
          + 160/3*H(R(3,0,0),x)*[1+x]^-1
          - 100/3*H(R(3,0,0),x)*x
          + 476/9*H(R(3,1),x)
          - 896/9*H(R(3,1),x)*[1-x]^-1
          + 352/9*H(R(3,1),x)*[1+x]^-1
          + 928/3*H(R(3,1),x)*x
          + 8*H(R(3,1,0),x)
          - 64/3*H(R(3,1,0),x)*[1+x]^-1
          - 8*H(R(3,1,0),x)*x
          - 8*H(R(3,2),x)
          + 64/3*H(R(3,2),x)*[1+x]^-1
          + 8*H(R(3,2),x)*x
          + 4360/9*H(R(4),x)
          - 8/3*H(R(4),x)*[1-x]^-3
          + 16/3*H(R(4),x)*[1-x]^-2
          - 3316/9*H(R(4),x)*[1-x]^-1
          - 1648/9*H(R(4),x)*[1+x]^-1
          + 1076/3*H(R(4),x)*x
          + 60*H(R(4),x)*x^2
          - 28*H(R(4,0),x)
          - 32*H(R(4,0),x)*[1-x]^-1
          + 64*H(R(4,0),x)*[1+x]^-1
          + 36*H(R(4,0),x)*x
          - 140/3*H(R(4,1),x)
          - 160/3*H(R(4,1),x)*[1-x]^-1
          + 320/3*H(R(4,1),x)*[1+x]^-1
          + 60*H(R(4,1),x)*x
          - 280/3*H(R(5),x)
          - 32*H(R(5),x)*[1-x]^-1
          + 160*H(R(5),x)*[1+x]^-1
          + 72*H(R(5),x)*x
          )

       + cf^2*ca * (
          - 200323/54
          - 32/15*[1-x]^-3*z2^2
          + 64/15*[1-x]^-2*z2^2
          - 16*[1-x]^-2*z3
          - 416*[1-x]^-1*z2*z3
          + 8681/27*[1-x]^-1*z2
          - 24352/45*[1-x]^-1*z2^2
          + 22982/27*[1-x]^-1*z3
          + 4456/3*[1-x]^-1*z5
          + 16981/24*[1-x]^-1
          - 56/5*[1+x]^-3*z2^2
          + 112/5*[1+x]^-2*z2^2
          - 32/3*[1+x]^-2*z3
          - 5008/3*[1+x]^-1*z2*z3
          - 36688/81*[1+x]^-1*z2
          + 2284/15*[1+x]^-1*z2^2
          - 1412/3*[1+x]^-1*z3
          + 976*[1+x]^-1*z5
          - 2200/3*z2*z3*x
          + 4312/3*z2*z3
          - 193733/81*z2*x
          - 3284/9*z2*x^2
          + 66641/81*z2
          + 15662/45*z2^2*x
          + 1592/15*z2^2*x^2
          + 19448/45*z2^2
          - 7453/27*z3*x
          + 11764/9*z3*x^2
          + 14357/27*z3
          + 72*z4*x
          - 72*z4
          + 442/3*z5*x
          - 2078/3*z5
          + 268193/108*x
          - 272/3*H(R(-4,0),x)
          - 1472/3*H(R(-4,0),x)*[1-x]^-1
          + 1856/3*H(R(-4,0),x)*[1+x]^-1
          + 2320/3*H(R(-4,0),x)*x
          + 832*H(R(-3),x)*[1-x]^-1*z2
          - 3232*H(R(-3),x)*[1+x]^-1*z2
          - 6464/3*H(R(-3),x)*z2*x
          + 3632/3*H(R(-3),x)*z2
          - 1696/3*H(R(-3,-1,0),x)
          + 2176*H(R(-3,-1,0),x)*[1-x]^-1
          - 704*H(R(-3,-1,0),x)*[1+x]^-1
          - 4544/3*H(R(-3,-1,0),x)*x
          + 4736/9*H(R(-3,0),x)
          + 1280/3*H(R(-3,0),x)*[1-x]^-1
          - 32/3*H(R(-3,0),x)*[1+x]^-3
          + 64/3*H(R(-3,0),x)*[1+x]^-2
          - 8272/9*H(R(-3,0),x)*[1+x]^-1
          - 2480/9*H(R(-3,0),x)*x
          + 224*H(R(-3,0),x)*x^2
          - 2048/3*H(R(-3,0,0),x)
          - 1088*H(R(-3,0,0),x)*[1-x]^-1
          + 2240*H(R(-3,0,0),x)*[1+x]^-1
          + 5632/3*H(R(-3,0,0),x)*x
          - 4480/3*H(R(-3,2),x)
          + 256*H(R(-3,2),x)*[1-x]^-1
          + 2880*H(R(-3,2),x)*[1+x]^-1
          + 4192/3*H(R(-3,2),x)*x
          + 64/3*H(R(-2),x)*[1-x]^-3*z2
          - 128/3*H(R(-2),x)*[1-x]^-2*z2
          + 2812/3*H(R(-2),x)*[1-x]^-1*z2
          + 5600/3*H(R(-2),x)*[1-x]^-1*z3
          + 1912/9*H(R(-2),x)*[1+x]^-1*z2
          - 5376*H(R(-2),x)*[1+x]^-1*z3
          - 96*H(R(-2),x)*z2*x^-1
          - 4996/9*H(R(-2),x)*z2*x
          - 944*H(R(-2),x)*z2*x^2
          - 19988/9*H(R(-2),x)*z2
          - 2940*H(R(-2),x)*z3*x
          + 5932/3*H(R(-2),x)*z3
          + 352/3*H(R(-2,-2,0),x)
          + 2080/3*H(R(-2,-2,0),x)*[1-x]^-1
          - 1792/3*H(R(-2,-2,0),x)*[1+x]^-1
          - 1952/3*H(R(-2,-2,0),x)*x
          - 2384*H(R(-2,-1),x)*[1-x]^-1*z2
          + 5648*H(R(-2,-1),x)*[1+x]^-1*z2
          + 3104*H(R(-2,-1),x)*z2*x
          - 1856*H(R(-2,-1),x)*z2
          - 160*H(R(-2,-1,-1,0),x)
          - 2720/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          + 800*H(R(-2,-1,-1,0),x)*[1+x]^-1
          + 2528/3*H(R(-2,-1,-1,0),x)*x
          - 5624/9*H(R(-2,-1,0),x)
          + 1080*H(R(-2,-1,0),x)*[1-x]^-1
          + 6736/9*H(R(-2,-1,0),x)*[1+x]^-1
          - 64*H(R(-2,-1,0),x)*x^-1
          - 3352/9*H(R(-2,-1,0),x)*x
          - 32*H(R(-2,-1,0),x)*x^2
          + 3896/3*H(R(-2,-1,0,0),x)
          + 5984/3*H(R(-2,-1,0,0),x)*[1-x]^-1
          - 11792/3*H(R(-2,-1,0,0),x)*[1+x]^-1
          - 7624/3*H(R(-2,-1,0,0),x)*x
          + 1776*H(R(-2,-1,2),x)
          + 5792/3*H(R(-2,-1,2),x)*[1-x]^-1
          - 5248*H(R(-2,-1,2),x)*[1+x]^-1
          - 8048/3*H(R(-2,-1,2),x)*x
          + 9352/27*H(R(-2,0),x)
          + 4048/3*H(R(-2,0),x)*[1-x]^-1*z2
          + 572*H(R(-2,0),x)*[1-x]^-1
          - 32/3*H(R(-2,0),x)*[1+x]^-2
          - 5856*H(R(-2,0),x)*[1+x]^-1*z2
          - 27416/27*H(R(-2,0),x)*[1+x]^-1
          - 9136/3*H(R(-2,0),x)*z2*x
          + 2464*H(R(-2,0),x)*z2
          - 704/3*H(R(-2,0),x)*x^-1
          - 45148/27*H(R(-2,0),x)*x
          + 2488/9*H(R(-2,0),x)*x^2
          + 14288/9*H(R(-2,0,0),x)
          - 32/3*H(R(-2,0,0),x)*[1-x]^-3
          + 64/3*H(R(-2,0,0),x)*[1-x]^-2
          - 8/3*H(R(-2,0,0),x)*[1-x]^-1
          - 12112/9*H(R(-2,0,0),x)*[1+x]^-1
          + 64*H(R(-2,0,0),x)*x^-1
          - 2624/9*H(R(-2,0,0),x)*x
          + 544*H(R(-2,0,0),x)*x^2
          - 3832/3*H(R(-2,0,0,0),x)
          - 2272/3*H(R(-2,0,0,0),x)*[1-x]^-1
          + 8416/3*H(R(-2,0,0,0),x)*[1+x]^-1
          + 5240/3*H(R(-2,0,0,0),x)*x
          + 17176/9*H(R(-2,2),x)
          - 64/3*H(R(-2,2),x)*[1-x]^-3
          + 128/3*H(R(-2,2),x)*[1-x]^-2
          - 1192/3*H(R(-2,2),x)*[1-x]^-1
          + 1456/9*H(R(-2,2),x)*[1+x]^-1
          + 64*H(R(-2,2),x)*x^-1
          + 3320/9*H(R(-2,2),x)*x
          + 928*H(R(-2,2),x)*x^2
          - 752*H(R(-2,2,0),x)
          + 224/3*H(R(-2,2,0),x)*[1-x]^-1
          + 4160/3*H(R(-2,2,0),x)*[1+x]^-1
          + 1936/3*H(R(-2,2,0),x)*x
          - 3008/3*H(R(-2,2,1),x)
          + 352/3*H(R(-2,2,1),x)*[1-x]^-1
          + 1824*H(R(-2,2,1),x)*[1+x]^-1
          + 2560/3*H(R(-2,2,1),x)*x
          - 6440/3*H(R(-2,3),x)
          - 2912/3*H(R(-2,3),x)*[1-x]^-1
          + 14992/3*H(R(-2,3),x)*[1+x]^-1
          + 7576/3*H(R(-2,3),x)*x
          + 64/3*H(R(-1),x)*[1-x]^-2*z2
          - 32*H(R(-1),x)*[1-x]^-1*z2
          + 12944/27*H(R(-1),x)*[1+x]^-1*z2
          + 2656/15*H(R(-1),x)*[1+x]^-1*z2^2
          - 2116/9*H(R(-1),x)*[1+x]^-1*z3
          - 1244/3*H(R(-1),x)*z2*x^-1
          - 18362/27*H(R(-1),x)*z2*x
          - 1244/3*H(R(-1),x)*z2*x^2
          - 30478/27*H(R(-1),x)*z2
          + 716/15*H(R(-1),x)*z2^2*x
          - 388/3*H(R(-1),x)*z2^2
          - 736*H(R(-1),x)*z3*x^-1
          - 12590/9*H(R(-1),x)*z3*x
          - 736*H(R(-1),x)*z3*x^2
          - 9718/9*H(R(-1),x)*z3
          + 624*H(R(-1,-3,0),x)
          - 960*H(R(-1,-3,0),x)*[1+x]^-1
          - 336*H(R(-1,-3,0),x)*x
          + 5600*H(R(-1,-2),x)*[1+x]^-1*z2
          + 2240*H(R(-1,-2),x)*z2*x
          - 3360*H(R(-1,-2),x)*z2
          - 448*H(R(-1,-2,-1,0),x)
          + 704*H(R(-1,-2,-1,0),x)*[1+x]^-1
          + 256*H(R(-1,-2,-1,0),x)*x
          - 1880/9*H(R(-1,-2,0),x)
          + 6664/9*H(R(-1,-2,0),x)*[1+x]^-1
          - 32*H(R(-1,-2,0),x)*x^-1
          + 4280/9*H(R(-1,-2,0),x)*x
          - 32*H(R(-1,-2,0),x)*x^2
          + 6976/3*H(R(-1,-2,0,0),x)
          - 11744/3*H(R(-1,-2,0,0),x)*[1+x]^-1
          - 4768/3*H(R(-1,-2,0,0),x)*x
          + 3136*H(R(-1,-2,2),x)
          - 5248*H(R(-1,-2,2),x)*[1+x]^-1
          - 2112*H(R(-1,-2,2),x)*x
          + 1232/9*H(R(-1,-1),x)*[1+x]^-1*z2
          + 23824/3*H(R(-1,-1),x)*[1+x]^-1*z3
          + 944*H(R(-1,-1),x)*z2*x^-1
          + 9772/9*H(R(-1,-1),x)*z2*x
          + 944*H(R(-1,-1),x)*z2*x^2
          + 7676/9*H(R(-1,-1),x)*z2
          + 9536/3*H(R(-1,-1),x)*z3*x
          - 14288/3*H(R(-1,-1),x)*z3
          - 400*H(R(-1,-1,-2,0),x)
          + 608*H(R(-1,-1,-2,0),x)*[1+x]^-1
          + 208*H(R(-1,-1,-2,0),x)*x
          - 7872*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          - 2928*H(R(-1,-1,-1),x)*z2*x
          + 4944*H(R(-1,-1,-1),x)*z2
          + 480*H(R(-1,-1,-1,-1,0),x)
          - 768*H(R(-1,-1,-1,-1,0),x)*[1+x]^-1
          - 288*H(R(-1,-1,-1,-1,0),x)*x
          - 392/9*H(R(-1,-1,-1,0),x)
          - 4448/9*H(R(-1,-1,-1,0),x)*[1+x]^-1
          + 32*H(R(-1,-1,-1,0),x)*x^-1
          - 3976/9*H(R(-1,-1,-1,0),x)*x
          + 32*H(R(-1,-1,-1,0),x)*x^2
          - 3456*H(R(-1,-1,-1,0,0),x)
          + 5600*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          + 2144*H(R(-1,-1,-1,0,0),x)*x
          - 4704*H(R(-1,-1,-1,2),x)
          + 7488*H(R(-1,-1,-1,2),x)*[1+x]^-1
          + 2784*H(R(-1,-1,-1,2),x)*x
          - 1612/9*H(R(-1,-1,0),x)
          + 27616/3*H(R(-1,-1,0),x)*[1+x]^-1*z2
          + 10880/9*H(R(-1,-1,0),x)*[1+x]^-1
          + 11696/3*H(R(-1,-1,0),x)*z2*x
          - 15920/3*H(R(-1,-1,0),x)*z2
          - 2488/9*H(R(-1,-1,0),x)*x^-1
          + 8908/9*H(R(-1,-1,0),x)*x
          - 2488/9*H(R(-1,-1,0),x)*x^2
          - 10844/9*H(R(-1,-1,0,0),x)
          + 9808/9*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 544*H(R(-1,-1,0,0),x)*x^-1
          - 1828/9*H(R(-1,-1,0,0),x)*x
          - 544*H(R(-1,-1,0,0),x)*x^2
          + 2520*H(R(-1,-1,0,0,0),x)
          - 4528*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          - 2008*H(R(-1,-1,0,0,0),x)*x
          - 2624/3*H(R(-1,-1,2),x)
          - 384*H(R(-1,-1,2),x)*[1+x]^-1
          - 928*H(R(-1,-1,2),x)*x^-1
          - 3920/3*H(R(-1,-1,2),x)*x
          - 928*H(R(-1,-1,2),x)*x^2
          + 3872/3*H(R(-1,-1,2,0),x)
          - 7552/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          - 3680/3*H(R(-1,-1,2,0),x)*x
          + 5152/3*H(R(-1,-1,2,1),x)
          - 10112/3*H(R(-1,-1,2,1),x)*[1+x]^-1
          - 4960/3*H(R(-1,-1,2,1),x)*x
          + 13856/3*H(R(-1,-1,3),x)
          - 24352/3*H(R(-1,-1,3),x)*[1+x]^-1
          - 10496/3*H(R(-1,-1,3),x)*x
          - 39350/81*H(R(-1,0),x)
          - 1496/9*H(R(-1,0),x)*[1+x]^-1*z2
          - 12752/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 31904/81*H(R(-1,0),x)*[1+x]^-1
          - 656*H(R(-1,0),x)*z2*x^-1
          - 16336/9*H(R(-1,0),x)*z2*x
          - 656*H(R(-1,0),x)*z2*x^2
          - 14696/9*H(R(-1,0),x)*z2
          - 5296/3*H(R(-1,0),x)*z3*x
          + 7456/3*H(R(-1,0),x)*z3
          - 2588/9*H(R(-1,0),x)*x^-1
          - 75574/81*H(R(-1,0),x)*x
          - 3284/9*H(R(-1,0),x)*x^2
          + 22816/27*H(R(-1,0,0),x)
          - 32/3*H(R(-1,0,0),x)*[1-x]^-2
          + 16*H(R(-1,0,0),x)*[1-x]^-1
          - 12656/3*H(R(-1,0,0),x)*[1+x]^-1*z2
          - 36824/27*H(R(-1,0,0),x)*[1+x]^-1
          - 4984/3*H(R(-1,0,0),x)*z2*x
          + 7672/3*H(R(-1,0,0),x)*z2
          + 376/9*H(R(-1,0,0),x)*x^-1
          - 13540/27*H(R(-1,0,0),x)*x
          + 376/9*H(R(-1,0,0),x)*x^2
          + 13196/9*H(R(-1,0,0,0),x)
          - 12148/9*H(R(-1,0,0,0),x)*[1+x]^-1
          + 192*H(R(-1,0,0,0),x)*x^-1
          + 1156/9*H(R(-1,0,0,0),x)*x
          + 192*H(R(-1,0,0,0),x)*x^2
          - 3256/3*H(R(-1,0,0,0,0),x)
          + 5648/3*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 2392/3*H(R(-1,0,0,0,0),x)*x
          + 28060/27*H(R(-1,2),x)
          - 64/3*H(R(-1,2),x)*[1-x]^-2
          + 32*H(R(-1,2),x)*[1-x]^-1
          + 560*H(R(-1,2),x)*[1+x]^-1*z2
          + 3376/27*H(R(-1,2),x)*[1+x]^-1
          + 264*H(R(-1,2),x)*z2*x
          - 296*H(R(-1,2),x)*z2
          + 2488/9*H(R(-1,2),x)*x^-1
          + 31724/27*H(R(-1,2),x)*x
          + 2488/9*H(R(-1,2),x)*x^2
          + 1744/3*H(R(-1,2,0),x)
          + 192*H(R(-1,2,0),x)*[1+x]^-1
          + 32*H(R(-1,2,0),x)*x^-1
          + 2320/3*H(R(-1,2,0),x)*x
          + 32*H(R(-1,2,0),x)*x^2
          - 288*H(R(-1,2,0,0),x)
          + 704*H(R(-1,2,0,0),x)*[1+x]^-1
          + 416*H(R(-1,2,0,0),x)*x
          + 6544/9*H(R(-1,2,1),x)
          + 3712/9*H(R(-1,2,1),x)*[1+x]^-1
          + 32*H(R(-1,2,1),x)*x^-1
          + 10256/9*H(R(-1,2,1),x)*x
          + 32*H(R(-1,2,1),x)*x^2
          - 112/3*H(R(-1,2,1,0),x)
          + 224/3*H(R(-1,2,1,0),x)*[1+x]^-1
          + 112/3*H(R(-1,2,1,0),x)*x
          - 96*H(R(-1,2,1,1),x)
          + 192*H(R(-1,2,1,1),x)*[1+x]^-1
          + 96*H(R(-1,2,1,1),x)*x
          - 592/3*H(R(-1,2,2),x)
          + 1184/3*H(R(-1,2,2),x)*[1+x]^-1
          + 592/3*H(R(-1,2,2),x)*x
          + 14080/9*H(R(-1,3),x)
          + 2896/9*H(R(-1,3),x)*[1+x]^-1
          + 544*H(R(-1,3),x)*x^-1
          + 17192/9*H(R(-1,3),x)*x
          + 544*H(R(-1,3),x)*x^2
          - 744*H(R(-1,3,0),x)
          + 1456*H(R(-1,3,0),x)*[1+x]^-1
          + 712*H(R(-1,3,0),x)*x
          - 3136/3*H(R(-1,3,1),x)
          + 6176/3*H(R(-1,3,1),x)*[1+x]^-1
          + 3040/3*H(R(-1,3,1),x)*x
          - 2152*H(R(-1,4),x)
          + 3632*H(R(-1,4),x)*[1+x]^-1
          + 1480*H(R(-1,4),x)*x
          - 1010281/324*H(R(0),x)
          - 16*H(R(0),x)*[1-x]^-3*z3
          - 16*H(R(0),x)*[1-x]^-2*z2
          + 32*H(R(0),x)*[1-x]^-2*z3
          + 36736/27*H(R(0),x)*[1-x]^-1*z2
          + 1256/15*H(R(0),x)*[1-x]^-1*z2^2
          - 4660/9*H(R(0),x)*[1-x]^-1*z3
          + 85535/54*H(R(0),x)*[1-x]^-1
          - 32/3*H(R(0),x)*[1+x]^-3*z3
          - 16/3*H(R(0),x)*[1+x]^-2*z2
          + 64/3*H(R(0),x)*[1+x]^-2*z3
          - 2138/27*H(R(0),x)*[1+x]^-1*z2
          + 3688/15*H(R(0),x)*[1+x]^-1*z2^2
          - 4540/9*H(R(0),x)*[1+x]^-1*z3
          - 144*H(R(0),x)*[1+x]^-1*z4
          + 6218/9*H(R(0),x)*[1+x]^-1
          - 583*H(R(0),x)*z2*x
          + 3128/9*H(R(0),x)*z2*x^2
          + 107/27*H(R(0),x)*z2
          + 2656/15*H(R(0),x)*z2^2*x
          - 1096/15*H(R(0),x)*z2^2
          + 1130/3*H(R(0),x)*z3*x
          + 2864/3*H(R(0),x)*z3*x^2
          + 18166/9*H(R(0),x)*z3
          - 72*H(R(0),x)*z4*x
          + 72*H(R(0),x)*z4
          + 479407/324*H(R(0),x)*x
          - 26530/81*H(R(0,0),x)
          - 16*H(R(0,0),x)*[1-x]^-3*z2
          + 32*H(R(0,0),x)*[1-x]^-2*z2
          - 668/9*H(R(0,0),x)*[1-x]^-1*z2
          + 1904/3*H(R(0,0),x)*[1-x]^-1*z3
          + 8711/27*H(R(0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0),x)*[1+x]^-3*z2
          + 32/3*H(R(0,0),x)*[1+x]^-2*z2
          - 5980/9*H(R(0,0),x)*[1+x]^-1*z2
          + 3440/3*H(R(0,0),x)*[1+x]^-1*z3
          + 55048/81*H(R(0,0),x)*[1+x]^-1
          + 6110/9*H(R(0,0),x)*z2*x
          + 1984/3*H(R(0,0),x)*z2*x^2
          + 4558/3*H(R(0,0),x)*z2
          + 384*H(R(0,0),x)*z3*x
          - 3376/3*H(R(0,0),x)*z3
          + 43987/27*H(R(0,0),x)*x
          + 3284/9*H(R(0,0),x)*x^2
          + 4591/27*H(R(0,0,0),x)
          + 16/3*H(R(0,0,0),x)*[1-x]^-2
          + 368*H(R(0,0,0),x)*[1-x]^-1*z2
          - 7312/27*H(R(0,0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0,0),x)*[1+x]^-2
          + 944*H(R(0,0,0),x)*[1+x]^-1*z2
          + 18902/27*H(R(0,0,0),x)*[1+x]^-1
          + 192*H(R(0,0,0),x)*z2*x
          - 872*H(R(0,0,0),x)*z2
          + 14665/9*H(R(0,0,0),x)*x
          - 376/9*H(R(0,0,0),x)*x^2
          - 7198/9*H(R(0,0,0,0),x)
          + 16/3*H(R(0,0,0,0),x)*[1-x]^-3
          - 32/3*H(R(0,0,0,0),x)*[1-x]^-2
          - 76/3*H(R(0,0,0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0,0,0),x)*[1+x]^-3
          - 32/3*H(R(0,0,0,0),x)*[1+x]^-2
          + 7780/9*H(R(0,0,0,0),x)*[1+x]^-1
          + 1186/3*H(R(0,0,0,0),x)*x
          - 288*H(R(0,0,0,0),x)*x^2
          + 568*H(R(0,0,0,0,0),x)
          - 400*H(R(0,0,0,0,0),x)*[1-x]^-1
          - 400*H(R(0,0,0,0,0),x)*[1+x]^-1
          - 35255/12*H(R(1),x)
          + 6448/9*H(R(1),x)*[1-x]^-1*z2
          + 2416/5*H(R(1),x)*[1-x]^-1*z2^2
          + 5108/9*H(R(1),x)*[1-x]^-1*z3
          + 5563/18*H(R(1),x)*[1-x]^-1
          - 1244/9*H(R(1),x)*z2*x^-1
          - 6386/9*H(R(1),x)*z2*x
          - 604/9*H(R(1),x)*z2*x^2
          - 2294/9*H(R(1),x)*z2
          - 1348/5*H(R(1),x)*z2^2*x
          - 1068/5*H(R(1),x)*z2^2
          - 656/3*H(R(1),x)*z3*x^-1
          - 1414/9*H(R(1),x)*z3*x
          + 656/3*H(R(1),x)*z3*x^2
          - 4234/9*H(R(1),x)*z3
          + 33449/12*H(R(1),x)*x
          - 560/3*H(R(1,-3,0),x)
          + 640/3*H(R(1,-3,0),x)*[1-x]^-1
          - 80/3*H(R(1,-3,0),x)*x
          - 1488*H(R(1,-2),x)*[1-x]^-1*z2
          + 376*H(R(1,-2),x)*z2*x
          + 1112*H(R(1,-2),x)*z2
          - 2960/3*H(R(1,-2,-1,0),x)
          + 5728/3*H(R(1,-2,-1,0),x)*[1-x]^-1
          - 2768/3*H(R(1,-2,-1,0),x)*x
          - 72*H(R(1,-2,0),x)
          + 1288/3*H(R(1,-2,0),x)*[1-x]^-1
          - 192*H(R(1,-2,0),x)*x^-1
          - 856/3*H(R(1,-2,0),x)*x
          + 192*H(R(1,-2,0),x)*x^2
          - 1408/3*H(R(1,-2,0,0),x)
          + 1760/3*H(R(1,-2,0,0),x)*[1-x]^-1
          - 352/3*H(R(1,-2,0,0),x)*x
          - 4816/3*H(R(1,-2,2),x)
          + 7328/3*H(R(1,-2,2),x)*[1-x]^-1
          - 2512/3*H(R(1,-2,2),x)*x
          - 26386/81*H(R(1,0),x)
          + 464/3*H(R(1,0),x)*[1-x]^-1*z2
          + 3040*H(R(1,0),x)*[1-x]^-1*z3
          - 96391/81*H(R(1,0),x)*[1-x]^-1
          - 16/3*H(R(1,0),x)*z2*x^-1
          - 196/3*H(R(1,0),x)*z2*x
          + 16/3*H(R(1,0),x)*z2*x^2
          - 84*H(R(1,0),x)*z2
          - 1144*H(R(1,0),x)*z3*x
          - 1896*H(R(1,0),x)*z3
          + 171170/81*H(R(1,0),x)*x
          + 3020/27*H(R(1,0,0),x)
          + 3712/3*H(R(1,0,0),x)*[1-x]^-1*z2
          - 30610/27*H(R(1,0,0),x)*[1-x]^-1
          - 560/3*H(R(1,0,0),x)*z2*x
          - 3152/3*H(R(1,0,0),x)*z2
          + 33152/27*H(R(1,0,0),x)*x
          - 380/9*H(R(1,0,0,0),x)
          - 5996/9*H(R(1,0,0,0),x)*[1-x]^-1
          + 96*H(R(1,0,0,0),x)*x^-1
          + 6484/9*H(R(1,0,0,0),x)*x
          - 96*H(R(1,0,0,0),x)*x^2
          + 2440/3*H(R(1,0,0,0,0),x)
          - 4016/3*H(R(1,0,0,0,0),x)*[1-x]^-1
          + 1576/3*H(R(1,0,0,0,0),x)*x
          - 10372/9*H(R(1,1),x)
          + 3416/9*H(R(1,1),x)*[1-x]^-1*z2
          + 3120*H(R(1,1),x)*[1-x]^-1*z3
          - 8425/9*H(R(1,1),x)*[1-x]^-1
          - 16*H(R(1,1),x)*z2*x^-1
          - 880/9*H(R(1,1),x)*z2*x
          + 16*H(R(1,1),x)*z2*x^2
          - 3040/9*H(R(1,1),x)*z2
          - 1472*H(R(1,1),x)*z3*x
          - 1648*H(R(1,1),x)*z3
          + 21634/9*H(R(1,1),x)*x
          - 976*H(R(1,1,-2,0),x)
          + 1568*H(R(1,1,-2,0),x)*[1-x]^-1
          - 592*H(R(1,1,-2,0),x)*x
          + 5236/9*H(R(1,1,0),x)
          + 1696/3*H(R(1,1,0),x)*[1-x]^-1*z2
          - 14188/9*H(R(1,1,0),x)*[1-x]^-1
          + 16/3*H(R(1,1,0),x)*z2*x
          - 1712/3*H(R(1,1,0),x)*z2
          + 3308/3*H(R(1,1,0),x)*x
          - 616/3*H(R(1,1,0),x)*x^2
          + 6044/9*H(R(1,1,0,0),x)
          - 10672/9*H(R(1,1,0,0),x)*[1-x]^-1
          + 320/3*H(R(1,1,0,0),x)*x^-1
          + 5180/9*H(R(1,1,0,0),x)*x
          - 320/3*H(R(1,1,0,0),x)*x^2
          + 1128*H(R(1,1,0,0,0),x)
          - 1936*H(R(1,1,0,0,0),x)*[1-x]^-1
          + 808*H(R(1,1,0,0,0),x)*x
          + 364*H(R(1,1,1),x)
          + 1216/3*H(R(1,1,1),x)*[1-x]^-1*z2
          - 3464/3*H(R(1,1,1),x)*[1-x]^-1
          - 464/3*H(R(1,1,1),x)*z2*x
          - 752/3*H(R(1,1,1),x)*z2
          + 2828/3*H(R(1,1,1),x)*x
          + 3512/9*H(R(1,1,1,0),x)
          - 6568/9*H(R(1,1,1,0),x)*[1-x]^-1
          + 2864/9*H(R(1,1,1,0),x)*x
          + 1024/3*H(R(1,1,1,0,0),x)
          - 2720/3*H(R(1,1,1,0,0),x)*[1-x]^-1
          + 1696/3*H(R(1,1,1,0,0),x)*x
          + 880/3*H(R(1,1,1,1),x)
          - 1760/3*H(R(1,1,1,1),x)*[1-x]^-1
          + 880/3*H(R(1,1,1,1),x)*x
          - 96*H(R(1,1,1,1,0),x)
          + 192*H(R(1,1,1,1,0),x)*[1-x]^-1
          - 96*H(R(1,1,1,1,0),x)*x
          + 32/3*H(R(1,1,1,2),x)
          - 64/3*H(R(1,1,1,2),x)*[1-x]^-1
          + 32/3*H(R(1,1,1,2),x)*x
          + 316*H(R(1,1,2),x)
          - 1880/3*H(R(1,1,2),x)*[1-x]^-1
          + 956/3*H(R(1,1,2),x)*x
          - 16*H(R(1,1,2,0),x)
          + 32*H(R(1,1,2,0),x)*[1-x]^-1
          - 16*H(R(1,1,2,0),x)*x
          + 112/3*H(R(1,1,2,1),x)
          - 224/3*H(R(1,1,2,1),x)*[1-x]^-1
          + 112/3*H(R(1,1,2,1),x)*x
          - 352/3*H(R(1,1,3),x)
          + 1568/3*H(R(1,1,3),x)*[1-x]^-1
          - 1216/3*H(R(1,1,3),x)*x
          + 3100/9*H(R(1,2),x)
          + 1408/3*H(R(1,2),x)*[1-x]^-1*z2
          - 11888/9*H(R(1,2),x)*[1-x]^-1
          - 560/3*H(R(1,2),x)*z2*x
          - 848/3*H(R(1,2),x)*z2
          + 10840/9*H(R(1,2),x)*x
          + 616/3*H(R(1,2),x)*x^2
          + 4012/9*H(R(1,2,0),x)
          - 8096/9*H(R(1,2,0),x)*[1-x]^-1
          + 4156/9*H(R(1,2,0),x)*x
          + 1088/3*H(R(1,2,0,0),x)
          - 2464/3*H(R(1,2,0,0),x)*[1-x]^-1
          + 1376/3*H(R(1,2,0,0),x)*x
          + 2884/9*H(R(1,2,1),x)
          - 6272/9*H(R(1,2,1),x)*[1-x]^-1
          + 3508/9*H(R(1,2,1),x)*x
          - 16*H(R(1,2,1,0),x)
          + 32*H(R(1,2,1,0),x)*[1-x]^-1
          - 16*H(R(1,2,1,0),x)*x
          + 48*H(R(1,2,1,1),x)
          - 96*H(R(1,2,1,1),x)*[1-x]^-1
          + 48*H(R(1,2,1,1),x)*x
          + 176/3*H(R(1,2,2),x)
          - 352/3*H(R(1,2,2),x)*[1-x]^-1
          + 176/3*H(R(1,2,2),x)*x
          + 1372/9*H(R(1,3),x)
          - 2792/9*H(R(1,3),x)*[1-x]^-1
          - 320/3*H(R(1,3),x)*x^-1
          + 1444/9*H(R(1,3),x)*x
          + 320/3*H(R(1,3),x)*x^2
          - 64/3*H(R(1,3,0),x)
          + 224/3*H(R(1,3,0),x)*[1-x]^-1
          - 160/3*H(R(1,3,0),x)*x
          - 48*H(R(1,3,1),x)
          + 128*H(R(1,3,1),x)*[1-x]^-1
          - 80*H(R(1,3,1),x)*x
          + 1936/3*H(R(1,4),x)
          - 1952/3*H(R(1,4),x)*[1-x]^-1
          + 16/3*H(R(1,4),x)*x
          - 105991/81*H(R(2),x)
          + 3500/9*H(R(2),x)*[1-x]^-1*z2
          + 2336*H(R(2),x)*[1-x]^-1*z3
          - 41995/81*H(R(2),x)*[1-x]^-1
          - 532*H(R(2),x)*[1+x]^-1*z2
          - 2704/3*H(R(2),x)*[1+x]^-1*z3
          + 256*H(R(2),x)*[1+x]^-1
          - 32*H(R(2),x)*z2*x^-1
          - 3208/9*H(R(2),x)*z2*x
          + 16*H(R(2),x)*z2*x^2
          + 608/9*H(R(2),x)*z2
          - 5164/3*H(R(2),x)*z3*x
          - 1020*H(R(2),x)*z3
          + 193733/81*H(R(2),x)*x
          - 1552/3*H(R(2,-2,0),x)
          + 1120*H(R(2,-2,0),x)*[1-x]^-1
          - 64*H(R(2,-2,0),x)*[1+x]^-1
          - 1168/3*H(R(2,-2,0),x)*x
          + 9052/27*H(R(2,0),x)
          + 576*H(R(2,0),x)*[1-x]^-1*z2
          - 36896/27*H(R(2,0),x)*[1-x]^-1
          - 624*H(R(2,0),x)*[1+x]^-1*z2
          - 32*H(R(2,0),x)*[1+x]^-1
          - 1088/3*H(R(2,0),x)*z2*x
          - 272/3*H(R(2,0),x)*z2
          + 25792/27*H(R(2,0),x)*x
          - 616/3*H(R(2,0),x)*x^2
          + 1516/9*H(R(2,0,0),x)
          - 8048/9*H(R(2,0,0),x)*[1-x]^-1
          + 32*H(R(2,0,0),x)*[1+x]^-1
          + 3988/9*H(R(2,0,0),x)*x
          - 320/3*H(R(2,0,0),x)*x^2
          + 1936/3*H(R(2,0,0,0),x)
          - 4000/3*H(R(2,0,0,0),x)*[1-x]^-1
          + 448/3*H(R(2,0,0,0),x)*[1+x]^-1
          + 1808/3*H(R(2,0,0,0),x)*x
          + 1520/9*H(R(2,1),x)
          + 464*H(R(2,1),x)*[1-x]^-1*z2
          - 4304/3*H(R(2,1),x)*[1-x]^-1
          - 1456/3*H(R(2,1),x)*[1+x]^-1*z2
          - 32*H(R(2,1),x)*[1+x]^-1
          - 1408/3*H(R(2,1),x)*z2*x
          - 96*H(R(2,1),x)*z2
          + 2948/3*H(R(2,1),x)*x
          + 1388/3*H(R(2,1,0),x)
          - 2884/3*H(R(2,1,0),x)*[1-x]^-1
          + 8*H(R(2,1,0),x)*[1+x]^-1
          + 532*H(R(2,1,0),x)*x
          + 352*H(R(2,1,0,0),x)
          - 768*H(R(2,1,0,0),x)*[1-x]^-1
          + 448/3*H(R(2,1,0,0),x)*[1+x]^-1
          + 1744/3*H(R(2,1,0,0),x)*x
          + 3140/9*H(R(2,1,1),x)
          - 7216/9*H(R(2,1,1),x)*[1-x]^-1
          + 3140/9*H(R(2,1,1),x)*x
          - 248/3*H(R(2,1,1,0),x)
          + 496/3*H(R(2,1,1,0),x)*[1-x]^-1
          - 32*H(R(2,1,1,0),x)*[1+x]^-1
          - 344/3*H(R(2,1,1,0),x)*x
          + 16*H(R(2,1,2),x)
          - 64*H(R(2,1,2),x)*[1-x]^-1
          + 32*H(R(2,1,2),x)*[1+x]^-1
          + 48*H(R(2,1,2),x)*x
          + 2204/9*H(R(2,2),x)
          - 6868/9*H(R(2,2),x)*[1-x]^-1
          - 8*H(R(2,2),x)*[1+x]^-1
          + 1532/9*H(R(2,2),x)*x
          + 40*H(R(2,2,0),x)
          - 112/3*H(R(2,2,0),x)*[1-x]^-1
          - 64*H(R(2,2,0),x)*[1+x]^-1
          - 24*H(R(2,2,0),x)*x
          + 200/3*H(R(2,2,1),x)
          - 304/3*H(R(2,2,1),x)*[1-x]^-1
          + 200/3*H(R(2,2,1),x)*x
          - 680/3*H(R(2,3),x)
          + 848/3*H(R(2,3),x)*[1-x]^-1
          + 736/3*H(R(2,3),x)*[1+x]^-1
          - 472/3*H(R(2,3),x)*x
          + 9245/27*H(R(3),x)
          + 32/3*H(R(3),x)*[1-x]^-2
          + 544*H(R(3),x)*[1-x]^-1*z2
          - 42722/27*H(R(3),x)*[1-x]^-1
          - 2720/3*H(R(3),x)*[1+x]^-1*z2
          - 3848/27*H(R(3),x)*[1+x]^-1
          - 792*H(R(3),x)*z2*x
          + 88*H(R(3),x)*z2
          + 583*H(R(3),x)*x
          - 640/9*H(R(3),x)*x^2
          + 2960/9*H(R(3,0),x)
          - 8068/9*H(R(3,0),x)*[1-x]^-1
          - 84*H(R(3,0),x)*[1+x]^-1
          - 688/9*H(R(3,0),x)*x
          - 32*H(R(3,0),x)*x^2
          + 440*H(R(3,0,0),x)
          - 576*H(R(3,0,0),x)*[1-x]^-1
          - 832/3*H(R(3,0,0),x)*[1+x]^-1
          + 472/3*H(R(3,0,0),x)*x
          + 2624/9*H(R(3,1),x)
          - 8024/9*H(R(3,1),x)*[1-x]^-1
          - 1856/9*H(R(3,1),x)*[1+x]^-1
          - 480*H(R(3,1),x)*x
          - 32*H(R(3,1),x)*x^2
          + 40*H(R(3,1,0),x)
          - 128/3*H(R(3,1,0),x)*[1-x]^-1
          - 160/3*H(R(3,1,0),x)*[1+x]^-1
          - 104/3*H(R(3,1,0),x)*x
          + 96*H(R(3,1,1),x)
          - 96*H(R(3,1,1),x)*[1-x]^-1
          - 96*H(R(3,1,1),x)*[1+x]^-1
          + 584/3*H(R(3,2),x)
          - 192*H(R(3,2),x)*[1-x]^-1
          - 544/3*H(R(3,2),x)*[1+x]^-1
          + 104/3*H(R(3,2),x)*x
          - 8938/9*H(R(4),x)
          + 32/3*H(R(4),x)*[1-x]^-3
          - 64/3*H(R(4),x)*[1-x]^-2
          - 172*H(R(4),x)*[1-x]^-1
          + 3764/9*H(R(4),x)*[1+x]^-1
          - 6110/9*H(R(4),x)*x
          - 1312/3*H(R(4),x)*x^2
          + 1168/3*H(R(4,0),x)
          - 496/3*H(R(4,0),x)*[1-x]^-1
          - 1360/3*H(R(4,0),x)*[1+x]^-1
          - 96*H(R(4,0),x)*x
          + 1552/3*H(R(4,1),x)
          - 496/3*H(R(4,1),x)*[1-x]^-1
          - 1936/3*H(R(4,1),x)*[1+x]^-1
          - 160*H(R(4,1),x)*x
          + 2344/3*H(R(5),x)
          - 304*H(R(5),x)*[1-x]^-1
          - 880*H(R(5),x)*[1+x]^-1
          - 192*H(R(5),x)*x
          )

       + cf^3 * (
          + 61349/18
          + 32/15*[1-x]^-3*z2^2
          - 64/15*[1-x]^-2*z2^2
          + 16*[1-x]^-2*z3
          - 1856/3*[1-x]^-1*z2*z3
          - 293*[1-x]^-1*z2
          + 424/15*[1-x]^-1*z2^2
          + 262*[1-x]^-1*z3
          - 5360/3*[1-x]^-1*z5
          - 1001/8*[1-x]^-1
          + 56/5*[1+x]^-3*z2^2
          - 112/5*[1+x]^-2*z2^2
          + 32/3*[1+x]^-2*z3
          + 1952*[1+x]^-1*z2*z3
          + 104/3*[1+x]^-1*z2
          - 1032/5*[1+x]^-1*z2^2
          - 56*[1+x]^-1*z3
          - 3968/3*[1+x]^-1*z5
          + 5000/3*z2*z3*x
          - 872*z2*z3
          + 16760/9*z2*x
          - 248/3*z2*x^2
          - 9086/9*z2
          + 268/3*z2^2*x
          + 592/15*z2^2*x^2
          + 112/5*z2^2
          - 556*z3*x
          - 9760/9*z3*x^2
          - 2564/3*z3
          - 48*z4*x
          + 48*z4
          - 408*z5*x
          + 3016/3*z5
          - 113689/36*x
          + 128*H(R(-4,0),x)
          + 2560/3*H(R(-4,0),x)*[1-x]^-1
          - 1024*H(R(-4,0),x)*[1+x]^-1
          - 3968/3*H(R(-4,0),x)*x
          - 5504/3*H(R(-3),x)*[1-x]^-1*z2
          + 11200/3*H(R(-3),x)*[1+x]^-1*z2
          + 8528/3*H(R(-3),x)*z2*x
          - 976*H(R(-3),x)*z2
          + 160*H(R(-3,-1,0),x)
          - 2304*H(R(-3,-1,0),x)*[1-x]^-1
          + 4736/3*H(R(-3,-1,0),x)*[1+x]^-1
          + 1952*H(R(-3,-1,0),x)*x
          - 1184/3*H(R(-3,0),x)
          + 288*H(R(-3,0),x)*[1-x]^-1
          + 32/3*H(R(-3,0),x)*[1+x]^-3
          - 64/3*H(R(-3,0),x)*[1+x]^-2
          + 256/3*H(R(-3,0),x)*[1+x]^-1
          - 2240/3*H(R(-3,0),x)*x
          - 192*H(R(-3,0),x)*x^2
          + 672*H(R(-3,0,0),x)
          + 1920*H(R(-3,0,0),x)*[1-x]^-1
          - 8960/3*H(R(-3,0,0),x)*[1+x]^-1
          - 8192/3*H(R(-3,0,0),x)*x
          + 1056*H(R(-3,2),x)
          + 2048/3*H(R(-3,2),x)*[1-x]^-1
          - 2944*H(R(-3,2),x)*[1+x]^-1
          - 5600/3*H(R(-3,2),x)*x
          - 64/3*H(R(-2),x)*[1-x]^-3*z2
          + 128/3*H(R(-2),x)*[1-x]^-2*z2
          - 3320/3*H(R(-2),x)*[1-x]^-1*z2
          - 6592/3*H(R(-2),x)*[1-x]^-1*z3
          + 592*H(R(-2),x)*[1+x]^-1*z2
          + 17600/3*H(R(-2),x)*[1+x]^-1*z3
          + 192*H(R(-2),x)*z2*x^-1
          + 3784/3*H(R(-2),x)*z2*x
          + 864*H(R(-2),x)*z2*x^2
          + 3800/3*H(R(-2),x)*z2
          + 3336*H(R(-2),x)*z3*x
          - 6536/3*H(R(-2),x)*z3
          - 544*H(R(-2,-2,0),x)
          - 704*H(R(-2,-2,0),x)*[1-x]^-1
          + 1280*H(R(-2,-2,0),x)*[1+x]^-1
          + 928*H(R(-2,-2,0),x)*x
          + 2592*H(R(-2,-1),x)*[1-x]^-1*z2
          - 6048*H(R(-2,-1),x)*[1+x]^-1*z2
          - 10240/3*H(R(-2,-1),x)*z2*x
          + 6208/3*H(R(-2,-1),x)*z2
          + 2048/3*H(R(-2,-1,-1,0),x)
          + 2624/3*H(R(-2,-1,-1,0),x)*[1-x]^-1
          - 1600*H(R(-2,-1,-1,0),x)*[1+x]^-1
          - 3328/3*H(R(-2,-1,-1,0),x)*x
          + 16/3*H(R(-2,-1,0),x)
          - 1008*H(R(-2,-1,0),x)*[1-x]^-1
          + 224*H(R(-2,-1,0),x)*[1+x]^-1
          + 128*H(R(-2,-1,0),x)*x^-1
          + 2608/3*H(R(-2,-1,0),x)*x
          + 64*H(R(-2,-1,0),x)*x^2
          - 5696/3*H(R(-2,-1,0,0),x)
          - 2240*H(R(-2,-1,0,0),x)*[1-x]^-1
          + 5024*H(R(-2,-1,0,0),x)*[1+x]^-1
          + 9440/3*H(R(-2,-1,0,0),x)*x
          - 1728*H(R(-2,-1,2),x)
          - 6464/3*H(R(-2,-1,2),x)*[1-x]^-1
          + 5248*H(R(-2,-1,2),x)*[1+x]^-1
          + 8576/3*H(R(-2,-1,2),x)*x
          - 1408/3*H(R(-2,0),x)
          - 5792/3*H(R(-2,0),x)*[1-x]^-1*z2
          - 296/3*H(R(-2,0),x)*[1-x]^-1
          + 32/3*H(R(-2,0),x)*[1+x]^-2
          + 18944/3*H(R(-2,0),x)*[1+x]^-1*z2
          + 1312/3*H(R(-2,0),x)*[1+x]^-1
          + 3584*H(R(-2,0),x)*z2*x
          - 7648/3*H(R(-2,0),x)*z2
          + 1000*H(R(-2,0),x)*x
          - 3904/9*H(R(-2,0),x)*x^2
          - 2080/3*H(R(-2,0,0),x)
          + 32/3*H(R(-2,0,0),x)*[1-x]^-3
          - 64/3*H(R(-2,0,0),x)*[1-x]^-2
          + 1648/3*H(R(-2,0,0),x)*[1-x]^-1
          - 32*H(R(-2,0,0),x)*[1+x]^-1
          - 128*H(R(-2,0,0),x)*x^-1
          - 960*H(R(-2,0,0),x)*x
          - 576*H(R(-2,0,0),x)*x^2
          + 1744*H(R(-2,0,0,0),x)
          + 1088*H(R(-2,0,0,0),x)*[1-x]^-1
          - 3712*H(R(-2,0,0,0),x)*[1+x]^-1
          - 2384*H(R(-2,0,0,0),x)*x
          - 1264*H(R(-2,2),x)
          + 64/3*H(R(-2,2),x)*[1-x]^-3
          - 128/3*H(R(-2,2),x)*[1-x]^-2
          + 1808/3*H(R(-2,2),x)*[1-x]^-1
          - 480*H(R(-2,2),x)*[1+x]^-1
          - 128*H(R(-2,2),x)*x^-1
          - 2480/3*H(R(-2,2),x)*x
          - 832*H(R(-2,2),x)*x^2
          + 2176/3*H(R(-2,2,0),x)
          + 192*H(R(-2,2,0),x)*[1-x]^-1
          - 1536*H(R(-2,2,0),x)*[1+x]^-1
          - 2560/3*H(R(-2,2,0),x)*x
          + 2816/3*H(R(-2,2,1),x)
          + 192*H(R(-2,2,1),x)*[1-x]^-1
          - 5824/3*H(R(-2,2,1),x)*[1+x]^-1
          - 3200/3*H(R(-2,2,1),x)*x
          + 6400/3*H(R(-2,3),x)
          + 4672/3*H(R(-2,3),x)*[1-x]^-1
          - 16096/3*H(R(-2,3),x)*[1+x]^-1
          - 9056/3*H(R(-2,3),x)*x
          - 64/3*H(R(-1),x)*[1-x]^-2*z2
          + 32*H(R(-1),x)*[1-x]^-1*z2
          + 224/3*H(R(-1),x)*[1+x]^-1*z2
          - 3808/15*H(R(-1),x)*[1+x]^-1*z2^2
          + 1096*H(R(-1),x)*[1+x]^-1*z3
          + 1952/3*H(R(-1),x)*z2*x^-1
          + 2276/3*H(R(-1),x)*z2*x
          + 1952/3*H(R(-1),x)*z2*x^2
          + 660*H(R(-1),x)*z2
          - 488/15*H(R(-1),x)*z2^2*x
          + 664/3*H(R(-1),x)*z2^2
          + 704*H(R(-1),x)*z3*x^-1
          + 4516/3*H(R(-1),x)*z3*x
          + 704*H(R(-1),x)*z3*x^2
          + 236*H(R(-1),x)*z3
          - 3104/3*H(R(-1,-3,0),x)
          + 5248/3*H(R(-1,-3,0),x)*[1+x]^-1
          + 2144/3*H(R(-1,-3,0),x)*x
          - 6016*H(R(-1,-2),x)*[1+x]^-1*z2
          - 2400*H(R(-1,-2),x)*z2*x
          + 3616*H(R(-1,-2),x)*z2
          + 960*H(R(-1,-2,-1,0),x)
          - 1536*H(R(-1,-2,-1,0),x)*[1+x]^-1
          - 576*H(R(-1,-2,-1,0),x)*x
          - 1264/3*H(R(-1,-2,0),x)
          + 240*H(R(-1,-2,0),x)*[1+x]^-1
          + 64*H(R(-1,-2,0),x)*x^-1
          - 112/3*H(R(-1,-2,0),x)*x
          + 64*H(R(-1,-2,0),x)*x^2
          - 8960/3*H(R(-1,-2,0,0),x)
          + 15040/3*H(R(-1,-2,0,0),x)*[1+x]^-1
          + 6080/3*H(R(-1,-2,0,0),x)*x
          - 3136*H(R(-1,-2,2),x)
          + 5248*H(R(-1,-2,2),x)*[1+x]^-1
          + 2112*H(R(-1,-2,2),x)*x
          - 1056*H(R(-1,-1),x)*[1+x]^-1*z2
          - 8160*H(R(-1,-1),x)*[1+x]^-1*z3
          - 864*H(R(-1,-1),x)*z2*x^-1
          - 1192*H(R(-1,-1),x)*z2*x
          - 864*H(R(-1,-1),x)*z2*x^2
          + 184/3*H(R(-1,-1),x)*z2
          - 3264*H(R(-1,-1),x)*z3*x
          + 4896*H(R(-1,-1),x)*z3
          + 928*H(R(-1,-1,-2,0),x)
          - 1472*H(R(-1,-1,-2,0),x)*[1+x]^-1
          - 544*H(R(-1,-1,-2,0),x)*x
          + 8064*H(R(-1,-1,-1),x)*[1+x]^-1*z2
          + 3040*H(R(-1,-1,-1),x)*z2*x
          - 5024*H(R(-1,-1,-1),x)*z2
          - 960*H(R(-1,-1,-1,-1,0),x)
          + 1536*H(R(-1,-1,-1,-1,0),x)*[1+x]^-1
          + 576*H(R(-1,-1,-1,-1,0),x)*x
          + 720*H(R(-1,-1,-1,0),x)
          - 576*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 64*H(R(-1,-1,-1,0),x)*x^-1
          - 176/3*H(R(-1,-1,-1,0),x)*x
          - 64*H(R(-1,-1,-1,0),x)*x^2
          + 4224*H(R(-1,-1,-1,0,0),x)
          - 6848*H(R(-1,-1,-1,0,0),x)*[1+x]^-1
          - 2624*H(R(-1,-1,-1,0,0),x)*x
          + 4544*H(R(-1,-1,-1,2),x)
          - 7296*H(R(-1,-1,-1,2),x)*[1+x]^-1
          - 2752*H(R(-1,-1,-1,2),x)*x
          + 24*H(R(-1,-1,0),x)
          - 9536*H(R(-1,-1,0),x)*[1+x]^-1*z2
          - 512*H(R(-1,-1,0),x)*[1+x]^-1
          - 4000*H(R(-1,-1,0),x)*z2*x
          + 5536*H(R(-1,-1,0),x)*z2
          + 3904/9*H(R(-1,-1,0),x)*x^-1
          - 1384/3*H(R(-1,-1,0),x)*x
          + 3904/9*H(R(-1,-1,0),x)*x^2
          + 200/3*H(R(-1,-1,0,0),x)
          + 480*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 576*H(R(-1,-1,0,0),x)*x^-1
          + 2344/3*H(R(-1,-1,0,0),x)*x
          + 576*H(R(-1,-1,0,0),x)*x^2
          - 9872/3*H(R(-1,-1,0,0,0),x)
          + 17440/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1
          + 7568/3*H(R(-1,-1,0,0,0),x)*x
          + 896/3*H(R(-1,-1,2),x)
          + 768*H(R(-1,-1,2),x)*[1+x]^-1
          + 832*H(R(-1,-1,2),x)*x^-1
          + 3488/3*H(R(-1,-1,2),x)*x
          + 832*H(R(-1,-1,2),x)*x^2
          - 4160/3*H(R(-1,-1,2,0),x)
          + 7936/3*H(R(-1,-1,2,0),x)*[1+x]^-1
          + 3776/3*H(R(-1,-1,2,0),x)*x
          - 1728*H(R(-1,-1,2,1),x)
          + 3328*H(R(-1,-1,2,1),x)*[1+x]^-1
          + 1600*H(R(-1,-1,2,1),x)*x
          - 14272/3*H(R(-1,-1,3),x)
          + 24896/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 10624/3*H(R(-1,-1,3),x)*x
          - 3940/9*H(R(-1,0),x)
          + 848*H(R(-1,0),x)*[1+x]^-1*z2
          + 4960*H(R(-1,0),x)*[1+x]^-1*z3
          - 176/3*H(R(-1,0),x)*[1+x]^-1
          + 672*H(R(-1,0),x)*z2*x^-1
          + 1904*H(R(-1,0),x)*z2*x
          + 672*H(R(-1,0),x)*z2*x^2
          + 3056/3*H(R(-1,0),x)*z2
          + 2144*H(R(-1,0),x)*z3*x
          - 2816*H(R(-1,0),x)*z3
          - 616/3*H(R(-1,0),x)*x^-1
          - 3796/9*H(R(-1,0),x)*x
          - 248/3*H(R(-1,0),x)*x^2
          - 1328/3*H(R(-1,0,0),x)
          + 32/3*H(R(-1,0,0),x)*[1-x]^-2
          - 16*H(R(-1,0,0),x)*[1-x]^-1
          + 4768*H(R(-1,0,0),x)*[1+x]^-1*z2
          + 1264/3*H(R(-1,0,0),x)*[1+x]^-1
          + 1936*H(R(-1,0,0),x)*z2*x
          - 2832*H(R(-1,0,0),x)*z2
          - 3904/9*H(R(-1,0,0),x)*x^-1
          - 104/3*H(R(-1,0,0),x)*x
          - 3904/9*H(R(-1,0,0),x)*x^2
          - 2504/3*H(R(-1,0,0,0),x)
          + 72*H(R(-1,0,0,0),x)*[1+x]^-1
          - 256*H(R(-1,0,0,0),x)*x^-1
          - 2456/3*H(R(-1,0,0,0),x)*x
          - 256*H(R(-1,0,0,0),x)*x^2
          + 1424*H(R(-1,0,0,0,0),x)
          - 2528*H(R(-1,0,0,0,0),x)*[1+x]^-1
          - 1104*H(R(-1,0,0,0,0),x)*x
          - 648*H(R(-1,2),x)
          + 64/3*H(R(-1,2),x)*[1-x]^-2
          - 32*H(R(-1,2),x)*[1-x]^-1
          - 1312/3*H(R(-1,2),x)*[1+x]^-1*z2
          - 992/3*H(R(-1,2),x)*[1+x]^-1
          - 560/3*H(R(-1,2),x)*z2*x
          + 752/3*H(R(-1,2),x)*z2
          - 3904/9*H(R(-1,2),x)*x^-1
          - 2968/3*H(R(-1,2),x)*x
          - 3904/9*H(R(-1,2),x)*x^2
          - 1184/3*H(R(-1,2,0),x)
          - 384*H(R(-1,2,0),x)*[1+x]^-1
          - 64*H(R(-1,2,0),x)*x^-1
          - 2336/3*H(R(-1,2,0),x)*x
          - 64*H(R(-1,2,0),x)*x^2
          + 1024/3*H(R(-1,2,0,0),x)
          - 2432/3*H(R(-1,2,0,0),x)*[1+x]^-1
          - 1408/3*H(R(-1,2,0,0),x)*x
          - 544*H(R(-1,2,1),x)
          - 512*H(R(-1,2,1),x)*[1+x]^-1
          - 64*H(R(-1,2,1),x)*x^-1
          - 1056*H(R(-1,2,1),x)*x
          - 64*H(R(-1,2,1),x)*x^2
          + 544/3*H(R(-1,2,1,0),x)
          - 1088/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 544/3*H(R(-1,2,1,0),x)*x
          + 192*H(R(-1,2,1,1),x)
          - 384*H(R(-1,2,1,1),x)*[1+x]^-1
          - 192*H(R(-1,2,1,1),x)*x
          + 288*H(R(-1,2,2),x)
          - 576*H(R(-1,2,2),x)*[1+x]^-1
          - 288*H(R(-1,2,2),x)*x
          - 3200/3*H(R(-1,3),x)
          - 800*H(R(-1,3),x)*[1+x]^-1
          - 576*H(R(-1,3),x)*x^-1
          - 5744/3*H(R(-1,3),x)*x
          - 576*H(R(-1,3),x)*x^2
          + 2896/3*H(R(-1,3,0),x)
          - 5600/3*H(R(-1,3,0),x)*[1+x]^-1
          - 2704/3*H(R(-1,3,0),x)*x
          + 3712/3*H(R(-1,3,1),x)
          - 7232/3*H(R(-1,3,1),x)*[1+x]^-1
          - 3520/3*H(R(-1,3,1),x)*x
          + 2448*H(R(-1,4),x)
          - 4192*H(R(-1,4),x)*[1+x]^-1
          - 1744*H(R(-1,4),x)*x
          + 70259/36*H(R(0),x)
          + 16*H(R(0),x)*[1-x]^-3*z3
          + 16*H(R(0),x)*[1-x]^-2*z2
          - 32*H(R(0),x)*[1-x]^-2*z3
          - 1694/3*H(R(0),x)*[1-x]^-1*z2
          - 496*H(R(0),x)*[1-x]^-1*z2^2
          + 1408*H(R(0),x)*[1-x]^-1*z3
          - 2407/6*H(R(0),x)*[1-x]^-1
          + 32/3*H(R(0),x)*[1+x]^-3*z3
          + 16/3*H(R(0),x)*[1+x]^-2*z2
          - 64/3*H(R(0),x)*[1+x]^-2*z3
          - 156*H(R(0),x)*[1+x]^-1*z2
          - 3664/15*H(R(0),x)*[1+x]^-1*z2^2
          + 40/3*H(R(0),x)*[1+x]^-1*z3
          + 96*H(R(0),x)*[1+x]^-1*z4
          - 980/3*H(R(0),x)*[1+x]^-1
          - 578*H(R(0),x)*z2*x
          - 7808/9*H(R(0),x)*z2*x^2
          - 2338/3*H(R(0),x)*z2
          + 428/5*H(R(0),x)*z2^2*x
          + 6068/15*H(R(0),x)*z2^2
          - 6626/3*H(R(0),x)*z3*x
          - 2576/3*H(R(0),x)*z3*x^2
          - 2054*H(R(0),x)*z3
          + 48*H(R(0),x)*z4*x
          - 48*H(R(0),x)*z4
          + 1763/4*H(R(0),x)*x
          + 5740/9*H(R(0,0),x)
          + 16*H(R(0,0),x)*[1-x]^-3*z2
          - 32*H(R(0,0),x)*[1-x]^-2*z2
          + 960*H(R(0,0),x)*[1-x]^-1*z2
          + 896/3*H(R(0,0),x)*[1-x]^-1*z3
          + 337/3*H(R(0,0),x)*[1-x]^-1
          + 16/3*H(R(0,0),x)*[1+x]^-3*z2
          - 32/3*H(R(0,0),x)*[1+x]^-2*z2
          + 872/3*H(R(0,0),x)*[1+x]^-1*z2
          - 4576/3*H(R(0,0),x)*[1+x]^-1*z3
          - 440/3*H(R(0,0),x)*[1+x]^-1
          - 6682/3*H(R(0,0),x)*z2*x
          - 2128/3*H(R(0,0),x)*z2*x^2
          - 6434/3*H(R(0,0),x)*z2
          - 4180/3*H(R(0,0),x)*z3*x
          + 1964/3*H(R(0,0),x)*z3
          - 15842/9*H(R(0,0),x)*x
          + 248/3*H(R(0,0),x)*x^2
          + 400*H(R(0,0,0),x)
          - 16/3*H(R(0,0,0),x)*[1-x]^-2
          + 896/3*H(R(0,0,0),x)*[1-x]^-1*z2
          + 430/3*H(R(0,0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0,0),x)*[1+x]^-2
          - 3616/3*H(R(0,0,0),x)*[1+x]^-1*z2
          - 932/3*H(R(0,0,0),x)*[1+x]^-1
          - 980*H(R(0,0,0),x)*z2*x
          + 1300/3*H(R(0,0,0),x)*z2
          - 82*H(R(0,0,0),x)*x
          + 3904/9*H(R(0,0,0),x)*x^2
          + 2486/3*H(R(0,0,0,0),x)
          - 16/3*H(R(0,0,0,0),x)*[1-x]^-3
          + 32/3*H(R(0,0,0,0),x)*[1-x]^-2
          - 776/3*H(R(0,0,0,0),x)*[1-x]^-1
          - 16/3*H(R(0,0,0,0),x)*[1+x]^-3
          + 32/3*H(R(0,0,0,0),x)*[1+x]^-2
          - 1208/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 850*H(R(0,0,0,0),x)*x
          + 320*H(R(0,0,0,0),x)*x^2
          - 396*H(R(0,0,0,0,0),x)
          + 64*H(R(0,0,0,0,0),x)*[1-x]^-1
          + 544*H(R(0,0,0,0,0),x)*[1+x]^-1
          + 420*H(R(0,0,0,0,0),x)*x
          + 33203/36*H(R(1),x)
          - 380/3*H(R(1),x)*[1-x]^-1*z2
          - 2272/5*H(R(1),x)*[1-x]^-1*z2^2
          + 144*H(R(1),x)*[1-x]^-1*z3
          - 187/2*H(R(1),x)*[1-x]^-1
          + 1952/9*H(R(1),x)*z2*x^-1
          + 134*H(R(1),x)*z2*x
          - 1952/9*H(R(1),x)*z2*x^2
          - 146*H(R(1),x)*z2
          + 1736/5*H(R(1),x)*z2^2*x
          + 536/5*H(R(1),x)*z2^2
          + 464/3*H(R(1),x)*z3*x^-1
          - 1340/3*H(R(1),x)*z3*x
          - 464/3*H(R(1),x)*z3*x^2
          + 132*H(R(1),x)*z3
          - 32477/36*H(R(1),x)*x
          - 800/3*H(R(1,-3,0),x)
          + 1792/3*H(R(1,-3,0),x)*[1-x]^-1
          - 992/3*H(R(1,-3,0),x)*x
          + 1376/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 16/3*H(R(1,-2),x)*z2*x
          - 1360/3*H(R(1,-2),x)*z2
          + 3232/3*H(R(1,-2,-1,0),x)
          - 6080/3*H(R(1,-2,-1,0),x)*[1-x]^-1
          + 2848/3*H(R(1,-2,-1,0),x)*x
          - 976/3*H(R(1,-2,0),x)
          + 144*H(R(1,-2,0),x)*[1-x]^-1
          + 128*H(R(1,-2,0),x)*x^-1
          + 16*H(R(1,-2,0),x)*x
          - 128*H(R(1,-2,0),x)*x^2
          - 320/3*H(R(1,-2,0,0),x)
          + 1216/3*H(R(1,-2,0,0),x)*[1-x]^-1
          - 896/3*H(R(1,-2,0,0),x)*x
          + 992*H(R(1,-2,2),x)
          - 1472*H(R(1,-2,2),x)*[1-x]^-1
          + 480*H(R(1,-2,2),x)*x
          + 492*H(R(1,0),x)
          + 704*H(R(1,0),x)*[1-x]^-1*z2
          - 4384/3*H(R(1,0),x)*[1-x]^-1*z3
          + 397*H(R(1,0),x)*[1-x]^-1
          + 112/3*H(R(1,0),x)*z2*x^-1
          - 1760/3*H(R(1,0),x)*z2*x
          - 112/3*H(R(1,0),x)*z2*x^2
          - 832/3*H(R(1,0),x)*z2
          + 1280/3*H(R(1,0),x)*z3*x
          + 3104/3*H(R(1,0),x)*z3
          - 3248/3*H(R(1,0),x)*x
          + 262/3*H(R(1,0,0),x)
          - 480*H(R(1,0,0),x)*[1-x]^-1*z2
          + 370*H(R(1,0,0),x)*[1-x]^-1
          - 240*H(R(1,0,0),x)*z2*x
          + 720*H(R(1,0,0),x)*z2
          - 1318/3*H(R(1,0,0),x)*x
          + 416/3*H(R(1,0,0,0),x)
          - 144*H(R(1,0,0,0),x)*[1-x]^-1
          - 64*H(R(1,0,0,0),x)*x^-1
          + 208/3*H(R(1,0,0,0),x)*x
          + 64*H(R(1,0,0,0),x)*x^2
          - 432*H(R(1,0,0,0,0),x)
          + 544*H(R(1,0,0,0,0),x)*[1-x]^-1
          - 112*H(R(1,0,0,0,0),x)*x
          + 3146/3*H(R(1,1),x)
          + 432*H(R(1,1),x)*[1-x]^-1*z2
          - 2112*H(R(1,1),x)*[1-x]^-1*z3
          + 279*H(R(1,1),x)*[1-x]^-1
          + 32*H(R(1,1),x)*z2*x^-1
          - 1744/3*H(R(1,1),x)*z2*x
          - 32*H(R(1,1),x)*z2*x^2
          + 304/3*H(R(1,1),x)*z2
          + 1008*H(R(1,1),x)*z3*x
          + 1104*H(R(1,1),x)*z3
          - 4124/3*H(R(1,1),x)*x
          + 1888/3*H(R(1,1,-2,0),x)
          - 3008/3*H(R(1,1,-2,0),x)*[1-x]^-1
          + 1120/3*H(R(1,1,-2,0),x)*x
          - 542/3*H(R(1,1,0),x)
          - 64/3*H(R(1,1,0),x)*[1-x]^-1*z2
          + 496*H(R(1,1,0),x)*[1-x]^-1
          - 1312/3*H(R(1,1,0),x)*z2*x
          + 1376/3*H(R(1,1,0),x)*z2
          - 686/3*H(R(1,1,0),x)*x
          - 872/3*H(R(1,1,0,0),x)
          - 24*H(R(1,1,0,0),x)*[1-x]^-1
          - 176/3*H(R(1,1,0,0),x)*x^-1
          + 1112/3*H(R(1,1,0,0),x)*x
          + 176/3*H(R(1,1,0,0),x)*x^2
          - 1760/3*H(R(1,1,0,0,0),x)
          + 2368/3*H(R(1,1,0,0,0),x)*[1-x]^-1
          - 608/3*H(R(1,1,0,0,0),x)*x
          + 6*H(R(1,1,1),x)
          + 384*H(R(1,1,1),x)*[1-x]^-1*z2
          + 216*H(R(1,1,1),x)*[1-x]^-1
          - 288*H(R(1,1,1),x)*z2*x
          - 96*H(R(1,1,1),x)*z2
          - 90*H(R(1,1,1),x)*x
          + 1112/3*H(R(1,1,1,0),x)
          - 864*H(R(1,1,1,0),x)*[1-x]^-1
          + 2072/3*H(R(1,1,1,0),x)*x
          + 592*H(R(1,1,1,0,0),x)
          - 736*H(R(1,1,1,0,0),x)*[1-x]^-1
          + 144*H(R(1,1,1,0,0),x)*x
          + 288*H(R(1,1,1,1),x)
          - 720*H(R(1,1,1,1),x)*[1-x]^-1
          + 576*H(R(1,1,1,1),x)*x
          + 672*H(R(1,1,1,1,0),x)
          - 1344*H(R(1,1,1,1,0),x)*[1-x]^-1
          + 672*H(R(1,1,1,1,0),x)*x
          + 480*H(R(1,1,1,1,1),x)
          - 960*H(R(1,1,1,1,1),x)*[1-x]^-1
          + 480*H(R(1,1,1,1,1),x)*x
          + 576*H(R(1,1,1,2),x)
          - 1152*H(R(1,1,1,2),x)*[1-x]^-1
          + 576*H(R(1,1,1,2),x)*x
          + 776/3*H(R(1,1,2),x)
          - 720*H(R(1,1,2),x)*[1-x]^-1
          + 1832/3*H(R(1,1,2),x)*x
          + 672*H(R(1,1,2,0),x)
          - 1344*H(R(1,1,2,0),x)*[1-x]^-1
          + 672*H(R(1,1,2,0),x)*x
          + 528*H(R(1,1,2,1),x)
          - 1056*H(R(1,1,2,1),x)*[1-x]^-1
          + 528*H(R(1,1,2,1),x)*x
          + 320*H(R(1,1,3),x)
          - 1216*H(R(1,1,3),x)*[1-x]^-1
          + 896*H(R(1,1,3),x)*x
          + 134*H(R(1,2),x)
          + 384*H(R(1,2),x)*[1-x]^-1*z2
          + 1148/3*H(R(1,2),x)*[1-x]^-1
          - 288*H(R(1,2),x)*z2*x
          - 96*H(R(1,2),x)*z2
          - 1094/3*H(R(1,2),x)*x
          + 832/3*H(R(1,2,0),x)
          - 640*H(R(1,2,0),x)*[1-x]^-1
          + 512*H(R(1,2,0),x)*x
          + 1136/3*H(R(1,2,0,0),x)
          - 1696/3*H(R(1,2,0,0),x)*[1-x]^-1
          + 560/3*H(R(1,2,0,0),x)*x
          + 848/3*H(R(1,2,1),x)
          - 648*H(R(1,2,1),x)*[1-x]^-1
          + 1568/3*H(R(1,2,1),x)*x
          + 1984/3*H(R(1,2,1,0),x)
          - 3968/3*H(R(1,2,1,0),x)*[1-x]^-1
          + 1984/3*H(R(1,2,1,0),x)*x
          + 528*H(R(1,2,1,1),x)
          - 1056*H(R(1,2,1,1),x)*[1-x]^-1
          + 528*H(R(1,2,1,1),x)*x
          + 576*H(R(1,2,2),x)
          - 1152*H(R(1,2,2),x)*[1-x]^-1
          + 576*H(R(1,2,2),x)*x
          + 976/3*H(R(1,3),x)
          - 752*H(R(1,3),x)*[1-x]^-1
          + 176/3*H(R(1,3),x)*x^-1
          + 576*H(R(1,3),x)*x
          - 176/3*H(R(1,3),x)*x^2
          + 1552/3*H(R(1,3,0),x)
          - 3296/3*H(R(1,3,0),x)*[1-x]^-1
          + 1744/3*H(R(1,3,0),x)*x
          + 1600/3*H(R(1,3,1),x)
          - 3392/3*H(R(1,3,1),x)*[1-x]^-1
          + 1792/3*H(R(1,3,1),x)*x
          - 336*H(R(1,4),x)
          - 96*H(R(1,4),x)*[1-x]^-1
          + 432*H(R(1,4),x)*x
          + 5146/9*H(R(2),x)
          + 376*H(R(2),x)*[1-x]^-1*z2
          - 3712/3*H(R(2),x)*[1-x]^-1*z3
          + 791/3*H(R(2),x)*[1-x]^-1
          + 488*H(R(2),x)*[1+x]^-1*z2
          + 2464/3*H(R(2),x)*[1+x]^-1*z3
          - 64*H(R(2),x)*[1+x]^-1
          + 64*H(R(2),x)*z2*x^-1
          - 1904/3*H(R(2),x)*z2*x
          - 32*H(R(2),x)*z2*x^2
          - 1696/3*H(R(2),x)*z2
          + 3088/3*H(R(2),x)*z3*x
          + 480*H(R(2),x)*z3
          - 16760/9*H(R(2),x)*x
          + 288*H(R(2,-2,0),x)
          - 1856/3*H(R(2,-2,0),x)*[1-x]^-1
          + 128/3*H(R(2,-2,0),x)*[1+x]^-1
          + 608/3*H(R(2,-2,0),x)*x
          - 118/3*H(R(2,0),x)
          + 352/3*H(R(2,0),x)*[1-x]^-1*z2
          + 740*H(R(2,0),x)*[1-x]^-1
          + 1696/3*H(R(2,0),x)*[1+x]^-1*z2
          + 64*H(R(2,0),x)*[1+x]^-1
          - 184*H(R(2,0),x)*z2*x
          - 520/3*H(R(2,0),x)*z2
          - 70/3*H(R(2,0),x)*x
          + 620/3*H(R(2,0,0),x)
          + 56*H(R(2,0,0),x)*[1-x]^-1
          + 1772/3*H(R(2,0,0),x)*x
          + 176/3*H(R(2,0,0),x)*x^2
          - 200*H(R(2,0,0,0),x)
          + 448*H(R(2,0,0,0),x)*[1-x]^-1
          - 128*H(R(2,0,0,0),x)*[1+x]^-1
          - 72*H(R(2,0,0,0),x)*x
          + 854/3*H(R(2,1),x)
          + 1280/3*H(R(2,1),x)*[1-x]^-1*z2
          + 1504/3*H(R(2,1),x)*[1-x]^-1
          + 1376/3*H(R(2,1),x)*[1+x]^-1*z2
          + 64*H(R(2,1),x)*[1+x]^-1
          - 160*H(R(2,1),x)*z2*x
          - 1184/3*H(R(2,1),x)*z2
          + 574/3*H(R(2,1),x)*x
          + 1720/3*H(R(2,1,0),x)
          - 600*H(R(2,1,0),x)*[1-x]^-1
          - 16*H(R(2,1,0),x)*[1+x]^-1
          + 952*H(R(2,1,0),x)*x
          + 1576/3*H(R(2,1,0,0),x)
          - 1888/3*H(R(2,1,0,0),x)*[1-x]^-1
          - 128*H(R(2,1,0,0),x)*[1+x]^-1
          + 712/3*H(R(2,1,0,0),x)*x
          + 552*H(R(2,1,1),x)
          - 648*H(R(2,1,1),x)*[1-x]^-1
          + 984*H(R(2,1,1),x)*x
          + 2512/3*H(R(2,1,1,0),x)
          - 1440*H(R(2,1,1,0),x)*[1-x]^-1
          + 64/3*H(R(2,1,1,0),x)*[1+x]^-1
          + 2576/3*H(R(2,1,1,0),x)*x
          + 672*H(R(2,1,1,1),x)
          - 1152*H(R(2,1,1,1),x)*[1-x]^-1
          + 672*H(R(2,1,1,1),x)*x
          + 736*H(R(2,1,2),x)
          - 3680/3*H(R(2,1,2),x)*[1-x]^-1
          - 64/3*H(R(2,1,2),x)*[1+x]^-1
          + 2144/3*H(R(2,1,2),x)*x
          + 1688/3*H(R(2,2),x)
          - 488*H(R(2,2),x)*[1-x]^-1
          + 16*H(R(2,2),x)*[1+x]^-1
          + 3208/3*H(R(2,2),x)*x
          + 2080/3*H(R(2,2,0),x)
          - 3488/3*H(R(2,2,0),x)*[1-x]^-1
          + 128/3*H(R(2,2,0),x)*[1+x]^-1
          + 736*H(R(2,2,0),x)*x
          + 2048/3*H(R(2,2,1),x)
          - 3520/3*H(R(2,2,1),x)*[1-x]^-1
          + 2048/3*H(R(2,2,1),x)*x
          + 1768/3*H(R(2,3),x)
          - 3200/3*H(R(2,3),x)*[1-x]^-1
          - 192*H(R(2,3),x)*[1+x]^-1
          + 2248/3*H(R(2,3),x)*x
          + 310*H(R(3),x)
          - 32/3*H(R(3),x)*[1-x]^-2
          + 736/3*H(R(3),x)*[1-x]^-1*z2
          + 734*H(R(3),x)*[1-x]^-1
          + 2624/3*H(R(3),x)*[1+x]^-1*z2
          + 976/3*H(R(3),x)*[1+x]^-1
          + 144*H(R(3),x)*z2*x
          - 656*H(R(3),x)*z2
          + 578*H(R(3),x)*x
          + 3904/9*H(R(3),x)*x^2
          + 580*H(R(3,0),x)
          - 240*H(R(3,0),x)*[1-x]^-1
          + 168*H(R(3,0),x)*[1+x]^-1
          + 4316/3*H(R(3,0),x)*x
          + 64*H(R(3,0),x)*x^2
          + 544/3*H(R(3,0,0),x)
          - 1120/3*H(R(3,0,0),x)*[1-x]^-1
          + 1024/3*H(R(3,0,0),x)*[1+x]^-1
          + 1600/3*H(R(3,0,0),x)*x
          + 2408/3*H(R(3,1),x)
          - 512*H(R(3,1),x)*[1-x]^-1
          + 256*H(R(3,1),x)*[1+x]^-1
          + 1976*H(R(3,1),x)*x
          + 64*H(R(3,1),x)*x^2
          + 2128/3*H(R(3,1,0),x)
          - 1184*H(R(3,1,0),x)*[1-x]^-1
          + 192*H(R(3,1,0),x)*[1+x]^-1
          + 2768/3*H(R(3,1,0),x)*x
          + 688*H(R(3,1,1),x)
          - 1184*H(R(3,1,1),x)*[1-x]^-1
          + 192*H(R(3,1,1),x)*[1+x]^-1
          + 880*H(R(3,1,1),x)*x
          + 576*H(R(3,2),x)
          - 3104/3*H(R(3,2),x)*[1-x]^-1
          + 832/3*H(R(3,2),x)*[1+x]^-1
          + 832*H(R(3,2),x)*x
          + 1750*H(R(4),x)
          - 32/3*H(R(4),x)*[1-x]^-3
          + 64/3*H(R(4),x)*[1-x]^-2
          - 2320/3*H(R(4),x)*[1-x]^-1
          - 104*H(R(4),x)*[1+x]^-1
          + 6682/3*H(R(4),x)*x
          + 1552/3*H(R(4),x)*x^2
          + 544/3*H(R(4,0),x)
          - 704*H(R(4,0),x)*[1-x]^-1
          + 1952/3*H(R(4,0),x)*[1+x]^-1
          + 896*H(R(4,0),x)*x
          + 216*H(R(4,1),x)
          - 2912/3*H(R(4,1),x)*[1-x]^-1
          + 864*H(R(4,1),x)*[1+x]^-1
          + 1144*H(R(4,1),x)*x
          - 916/3*H(R(5),x)
          - 384*H(R(5),x)*[1-x]^-1
          + 1120*H(R(5),x)*[1+x]^-1
          + 980*H(R(5),x)*x
          )

       + delta([1-x])*nf*cf*ca * (
          + 142883/486
          - 56/3*z2*z3
          + 40862/81*z2
          - 3136/135*z2^2
          - 18314/81*z3
          + 12*z4
          + 8/3*z5
          )

       + delta([1-x])*nf*cf^2 * (
          - 341/36
          - 352/9*z2*z3
          - 5491/27*z2
          - 15824/135*z2^2
          + 1348/3*z3
          - 12*z4
          - 592/9*z5
          )

       + delta([1-x])*nf^2*cf * (
          - 9517/486
          - 860/27*z2
          - 32/27*z2^2
          - 152/81*z3
          )

       + delta([1-x])*cf*ca^2 * (
          - 1909753/1944
          + 540*z2*z3
          + 24*z2*z4
          - 143255/81*z2
          + 26804/135*z2^2
          - 20584/315*z2^3
          + 105712/81*z3
          - 248/3*z3^2
          - 30*z4
          - 416/3*z5
          )

       + delta([1-x])*cf^2*ca * (
          + 9161/12
          - 6644/9*z2*z3
          - 72*z2*z4
          + 104117/54*z2
          + 82772/135*z2^2
          - 24484/315*z2^3
          - 6419/3*z3
          + 1016/3*z3^2
          + 90*z4
          - 4952/9*z5
          )

       + delta([1-x])*cf^3 * (
          - 7255/24
          + 808*z2*z3
          + 48*z2*z4
          - 3379/6*z2
          - 2028/5*z2^2
          - 1864/315*z2^3
          - 318*z3
          - 304/3*z3^2
          - 60*z4
          + 1240*z5
          );

L   c2qL5 =

       + ln^5*a^3*cf^3 * (
          - 8
          );

L   c3qL5 =

       + ln^5*a^3*cf^3 * (
          - 8
          );

L   c2qL4 =

       + ln^4*a^3*cf^2*nf * (
          - 40/9
          )

       + ln^4*a^3*cf^3 * (
          + 92
          )

       + ln^4*a^3*ca*cf^2 * (
          + 220/9
          );

L   c3qL4 =

       + ln^4*a^3*cf^2*nf * (
          - 40/9
          )

       + ln^4*a^3*cf^3 * (
          + 84
          )

       + ln^4*a^3*ca*cf^2 * (
          + 220/9
          );

L   c2qL3 =

       + ln^3*a^2*cf^2 * (
          - 8
          )

       + ln^3*a^3*cf*nf^2 * (
          - 16/27
          )

       + ln^3*a^3*cf^2*nf * (
          + 1832/27
          )

       + ln^3*a^3*cf^3 * (
          - 38
          + 32*z2
          )

       + ln^3*a^3*ca*cf*nf * (
          + 176/27
          )

       + ln^3*a^3*ca*cf^2 * (
          - 10976/27
          + 64*z2
          )

       + ln^3*a^3*ca^2*cf * (
          - 484/27
          );

L   c3qL3 =

       + ln^3*a^2*cf^2 * (
          - 8
          )

       + ln^3*a^3*cf*nf^2 * (
          - 16/27
          )

       + ln^3*a^3*cf^2*nf * (
          + 1640/27
          )

       + ln^3*a^3*cf^3 * (
          - 110
          + 96*z2
          )

       + ln^3*a^3*ca*cf*nf * (
          + 176/27
          )

       + ln^3*a^3*ca*cf^2 * (
          - 9056/27
          + 32*z2
          )

       + ln^3*a^3*ca^2*cf * (
          - 484/27
          );

L   c2qL2 =

       + ln^2*a^2*cf*nf * (
          - 4/3
          )

       + ln^2*a^2*cf^2 * (
          + 60
          )

       + ln^2*a^2*ca*cf * (
          + 22/3
          )

       + ln^2*a^3*cf*nf^2 * (
          + 296/27
          )

       + ln^2*a^3*cf^2*nf * (
          - 2006/9
          + 16/3*z2
          )

       + ln^2*a^3*cf^3 * (
          - 1199/3
          - 48*z3
          - 688*z2
          )

       + ln^2*a^3*ca*cf*nf * (
          - 3694/27
          + 64/3*z2
          )

       + ln^2*a^3*ca*cf^2 * (
          + 11501/9
          - 160*z3
          - 292*z2
          )

       + ln^2*a^3*ca^2*cf * (
          + 11408/27
          - 32*z3
          - 266/3*z2
          );

L   c3qL2 =

       + ln^2*a^2*cf*nf * (
          - 4/3
          )

       + ln^2*a^2*cf^2 * (
          + 52
          )

       + ln^2*a^2*ca*cf * (
          + 22/3
          )

       + ln^2*a^3*cf*nf^2 * (
          + 248/27
          )

       + ln^2*a^3*cf^2*nf * (
          - 2098/9
          + 112/3*z2
          )

       + ln^2*a^3*cf^3 * (
          - 1097/3
          - 16*z3
          - 656*z2
          )

       + ln^2*a^3*ca*cf*nf * (
          - 2734/27
          + 16/3*z2
          )

       + ln^2*a^3*ca*cf^2 * (
          + 12031/9
          - 240*z3
          - 372*z2
          )

       + ln^2*a^3*ca^2*cf * (
          + 7580/27
          - 98/3*z2
          );

L   c2qL1 =

       + ln*a*cf * (
          - 4
          )

       + ln*a^2*cf*nf * (
          + 148/9
          )

       + ln*a^2*cf^2 * (
          + 20
          )

       + ln*a^2*ca*cf * (
          - 916/9
          + 24*z2
          )

       + ln*a^3*cf*nf^2 * (
          - 4432/81
          + 32/9*z2
          )

       + ln*a^3*cf^2*nf * (
          - 4445/81
          + 208/3*z3
          - 208*z2
          )

       + ln*a^3*cf^3 * (
          + 157/6
          - 272*z3
          + 1268/3*z2
          + 488*z2^2
          )

       + ln*a^3*ca*cf*nf * (
          + 64580/81
          - 304/3*z3
          - 1292/9*z2
          )

       + ln*a^3*ca*cf^2 * (
          + 126559/162
          + 792*z3
          + 872*z2
          - 1916/5*z2^2
          )

       + ln*a^3*ca^2*cf * (
          - 215866/81
          + 1696/3*z3
          + 824*z2
          - 304/5*z2^2
          );

L   c3qL1 =

       + ln*a*cf * (
          - 4
          )

       + ln*a^2*cf*nf * (
          + 124/9
          )

       + ln*a^2*cf^2 * (
          - 16
          + 32*z2
          )

       + ln*a^2*ca*cf * (
          - 640/9
          + 8*z2
          )

       + ln*a^3*cf*nf^2 * (
          - 3520/81
          + 32/9*z2
          )

       + ln*a^3*cf^2*nf * (
          + 9763/81
          - 112/3*z3
          - 2224/9*z2
          )

       + ln*a^3*cf^3 * (
          + 1741/6
          + 480*z3
          + 1220/3*z2
          - 376/5*z2^2
          )

       + ln*a^3*ca*cf*nf * (
          + 45260/81
          - 16*z3
          - 108*z2
          )

       + ln*a^3*ca*cf^2 * (
          - 69833/162
          + 1904/3*z3
          + 12568/9*z2
          - 764/5*z2^2
          )

       + ln*a^3*ca^2*cf * (
          - 138598/81
          + 272*z3
          + 4408/9*z2
          - 176/5*z2^2
          );

L   Nc3qq0 =

       + theta( - 3 + N) * (
          + 1
          )

       + delta( - 1 + N) * (
          + 1
          );

L   Nc3qq1 =

       + theta( - 3 + N)*cf * (
          - 9
          + 2*den(1 + N)
          - 2*den(1 + N)^2
          + 2*den(1 + N)*S(R(1),1 + N)
          + den(N)
          + 2*den(N)^2
          - 2*den(N)*S(R(1),N)
          + 3*S(R(1),N)
          + 4*S(R(1,1),N)
          - 4*S(R(2),N)
          )

       + delta( - 1 + N)*cf * (
          - 3
          );

L   Nc3qq2 =

       + theta( - 3 + N)*cf*ca * (
          - 5465/72
          + 54*z3
          + 8*den( - 1 + N)*S(R(-2), - 1 + N)
          + 1415/27*den(1 + N)
          - 12*den(1 + N)*z3
          - 81*den(1 + N)^2
          + 19/3*den(1 + N)^3
          - 16*den(1 + N)^2*S(R(-2),1 + N)
          - 20/3*den(1 + N)^2*S(R(1),1 + N)
          - 16*den(1 + N)*S(R(-3),1 + N)
          + 4*den(1 + N)*S(R(-2),1 + N)
          + 8*den(1 + N)*S(R(-2,1),1 + N)
          + 386/9*den(1 + N)*S(R(1),1 + N)
          + 8*den(1 + N)*S(R(1,-2),1 + N)
          + 22/3*den(1 + N)*S(R(1,1),1 + N)
          + 4*den(1 + N)*S(R(1,2),1 + N)
          - 22/3*den(1 + N)*S(R(2),1 + N)
          - 4*den(1 + N)*S(R(2,1),1 + N)
          + 4*den(1 + N)*S(R(3),1 + N)
          - 8*den(2 + N)^3
          - 8*den(2 + N)*S(R(-2),2 + N)
          - 895/54*den(N)
          + 12*den(N)*z3
          + 146/3*den(N)^2
          - 103/3*den(N)^3
          + 12*den(N)^4
          - 8*den(N)^3*S(R(1),N)
          + 68/3*den(N)^2*S(R(1),N)
          + 16*den(N)*S(R(-3),N)
          - 4*den(N)*S(R(-2),N)
          - 8*den(N)*S(R(-2,1),N)
          - 305/9*den(N)*S(R(1),N)
          - 8*den(N)*S(R(1,-2),N)
          - 22/3*den(N)*S(R(1,1),N)
          - 4*den(N)*S(R(1,2),N)
          + 22/3*den(N)*S(R(2),N)
          + 4*den(N)*S(R(2,1),N)
          - 4*den(N)*S(R(3),N)
          + 12*S(R(-4),N)
          - 8*S(R(-3,1),N)
          + 8*S(R(-2),N)
          - 24*S(R(-2,-2),N)
          + 3155/54*S(R(1),N)
          - 48*S(R(1),N)*z3
          - 40*S(R(1,-3),N)
          + 16*S(R(1,-2,1),N)
          + 367/9*S(R(1,1),N)
          + 32*S(R(1,1,-2),N)
          + 44/3*S(R(1,1,1),N)
          + 8*S(R(1,1,2),N)
          - 44/3*S(R(1,2),N)
          - 8*S(R(1,2,1),N)
          + 16*S(R(1,3),N)
          - 239/3*S(R(2),N)
          - 24*S(R(2,-2),N)
          - 88/3*S(R(2,1),N)
          + 110/3*S(R(3),N)
          + 8*S(R(3,1),N)
          - 12*S(R(4),N)
          )

       + theta( - 3 + N)*cf*nf * (
          + 457/36
          - 302/27*den(1 + N)
          + 10*den(1 + N)^2
          - 10/3*den(1 + N)^3
          + 8/3*den(1 + N)^2*S(R(1),1 + N)
          - 56/9*den(1 + N)*S(R(1),1 + N)
          - 4/3*den(1 + N)*S(R(1,1),1 + N)
          + 4/3*den(1 + N)*S(R(2),1 + N)
          + 131/27*den(N)
          - 20/3*den(N)^2
          + 10/3*den(N)^3
          - 8/3*den(N)^2*S(R(1),N)
          + 38/9*den(N)*S(R(1),N)
          + 4/3*den(N)*S(R(1,1),N)
          - 4/3*den(N)*S(R(2),N)
          - 247/27*S(R(1),N)
          - 58/9*S(R(1,1),N)
          - 8/3*S(R(1,1,1),N)
          + 8/3*S(R(1,2),N)
          + 38/3*S(R(2),N)
          + 16/3*S(R(2,1),N)
          - 20/3*S(R(3),N)
          )

       + theta( - 3 + N)*cf^2 * (
          + 331/8
          - 72*z3
          - 16*den( - 1 + N)*S(R(-2), - 1 + N)
          + 20*den(1 + N)
          + 62*den(1 + N)^2
          + 52*den(1 + N)^3
          - 30*den(1 + N)^4
          + 40*den(1 + N)^3*S(R(1),1 + N)
          + 32*den(1 + N)^2*S(R(-2),1 + N)
          - 52*den(1 + N)^2*S(R(1),1 + N)
          - 32*den(1 + N)^2*S(R(1,1),1 + N)
          + 28*den(1 + N)^2*S(R(2),1 + N)
          + 32*den(1 + N)*S(R(-3),1 + N)
          - 8*den(1 + N)*S(R(-2),1 + N)
          - 16*den(1 + N)*S(R(-2,1),1 + N)
          - 22*den(1 + N)*S(R(1),1 + N)
          - 16*den(1 + N)*S(R(1,-2),1 + N)
          + 28*den(1 + N)*S(R(1,1),1 + N)
          + 24*den(1 + N)*S(R(1,1,1),1 + N)
          - 32*den(1 + N)*S(R(1,2),1 + N)
          - 24*den(1 + N)*S(R(2),1 + N)
          - 24*den(1 + N)*S(R(2,1),1 + N)
          + 20*den(1 + N)*S(R(3),1 + N)
          + 16*den(2 + N)^3
          + 16*den(2 + N)*S(R(-2),2 + N)
          - 91/2*den(N)
          - 37*den(N)^2
          + 42*den(N)^3
          - 14*den(N)^4
          - 8*den(N)^3*S(R(1),N)
          - 12*den(N)^2*S(R(1),N)
          + 24*den(N)^2*S(R(1,1),N)
          - 20*den(N)^2*S(R(2),N)
          - 32*den(N)*S(R(-3),N)
          + 8*den(N)*S(R(-2),N)
          + 16*den(N)*S(R(-2,1),N)
          + 33*den(N)*S(R(1),N)
          + 16*den(N)*S(R(1,-2),N)
          - 16*den(N)*S(R(1,1),N)
          - 24*den(N)*S(R(1,1,1),N)
          + 32*den(N)*S(R(1,2),N)
          + 12*den(N)*S(R(2),N)
          + 24*den(N)*S(R(2,1),N)
          - 20*den(N)*S(R(3),N)
          - 24*S(R(-4),N)
          + 16*S(R(-3,1),N)
          - 16*S(R(-2),N)
          + 48*S(R(-2,-2),N)
          - 51/2*S(R(1),N)
          + 48*S(R(1),N)*z3
          + 80*S(R(1,-3),N)
          - 32*S(R(1,-2,1),N)
          - 27*S(R(1,1),N)
          - 64*S(R(1,1,-2),N)
          + 36*S(R(1,1,1),N)
          + 48*S(R(1,1,1,1),N)
          - 64*S(R(1,1,2),N)
          - 36*S(R(1,2),N)
          - 48*S(R(1,2,1),N)
          + 24*S(R(1,3),N)
          + 61*S(R(2),N)
          + 48*S(R(2,-2),N)
          - 24*S(R(2,1),N)
          - 56*S(R(2,1,1),N)
          + 48*S(R(2,2),N)
          + 6*S(R(3),N)
          + 48*S(R(3,1),N)
          - 16*S(R(4),N)
          )

       + delta( - 1 + N)*cf*ca * (
          - 23
          )

       + delta( - 1 + N)*cf*nf * (
          + 4
          )

       + delta( - 1 + N)*cf^2 * (
          + 21/2
          );

L   Nc3qq3 =
       + theta( - 3 + N)*cf*ca^2 * (
          - 1909753/1944
          - 110/3*z5
          - 30*z4
          + 11686/9*z3
          + 5/3*N*z5
          + 5/3*N^2*z5
          - 176*den( - 1 + N)*z3
          - 352/3*den( - 1 + N)^2*S(R(-2), - 1 + N)
          - 32*den( - 1 + N)*S(R(-4), - 1 + N)
          - 788/9*den( - 1 + N)*S(R(-3), - 1 + N)
          + 128*den( - 1 + N)*S(R(-3,1), - 1 + N)
          + 1756/9*den( - 1 + N)*S(R(-2), - 1 + N)
          - 64*den( - 1 + N)*S(R(-2,-2), - 1 + N)
          - 268/9*den( - 1 + N)*S(R(-2,1), - 1 + N)
          + 8*den( - 1 + N)*S(R(1), - 1 + N)*z3
          + 128*den( - 1 + N)*S(R(1,-3), - 1 + N)
          - 268/9*den( - 1 + N)*S(R(1,-2), - 1 + N)
          - 256*den( - 1 + N)*S(R(1,-2,1), - 1 + N)
          - 68*den( - 1 + N)*S(R(1,3), - 1 + N)
          + 68*den( - 1 + N)*S(R(3,1), - 1 + N)
          + 32*den( - 1 + N)*S(R(4), - 1 + N)
          + 1498007/1458*den(1 + N)
          + 400*den(1 + N)*z5
          - 24*den(1 + N)*z4
          - 28520/27*den(1 + N)*z3
          - 17675/27*den(1 + N)^2
          - 24*den(1 + N)^2*z4
          + 256*den(1 + N)^2*z3
          + 70292/81*den(1 + N)^3
          + 144*den(1 + N)^3*z3
          + 218/27*den(1 + N)^4
          + 72*den(1 + N)^5*S(R(1),1 + N)
          + 56*den(1 + N)^4*S(R(-2),1 + N)
          - 1076/3*den(1 + N)^4*S(R(1),1 + N)
          - 60*den(1 + N)^4*S(R(1,1),1 + N)
          + 36*den(1 + N)^4*S(R(2),1 + N)
          + 256*den(1 + N)^3*S(R(-3),1 + N)
          + 2920/9*den(1 + N)^3*S(R(-2),1 + N)
          - 232*den(1 + N)^3*S(R(-2,1),1 + N)
          + 500*den(1 + N)^3*S(R(1),1 + N)
          - 808/3*den(1 + N)^3*S(R(1,-2),1 + N)
          + 928/3*den(1 + N)^3*S(R(1,1),1 + N)
          + 8*den(1 + N)^3*S(R(1,2),1 + N)
          - 188*den(1 + N)^3*S(R(2),1 + N)
          - 8*den(1 + N)^3*S(R(2,1),1 + N)
          - 100/3*den(1 + N)^3*S(R(3),1 + N)
          + 832/3*den(1 + N)^2*S(R(-4),1 + N)
          + 3472/9*den(1 + N)^2*S(R(-3),1 + N)
          - 508*den(1 + N)^2*S(R(-3,1),1 + N)
          - 15824/27*den(1 + N)^2*S(R(-2),1 + N)
          + 144*den(1 + N)^2*S(R(-2,-2),1 + N)
          - 200/9*den(1 + N)^2*S(R(-2,1),1 + N)
          + 160*den(1 + N)^2*S(R(-2,1,1),1 + N)
          - 328/3*den(1 + N)^2*S(R(-2,2),1 + N)
          - 12152/27*den(1 + N)^2*S(R(1),1 + N)
          - 272*den(1 + N)^2*S(R(1),1 + N)*z3
          - 484*den(1 + N)^2*S(R(1,-3),1 + N)
          - 280/9*den(1 + N)^2*S(R(1,-2),1 + N)
          + 1880/3*den(1 + N)^2*S(R(1,-2,1),1 + N)
          - 172*den(1 + N)^2*S(R(1,1),1 + N)
          + 144*den(1 + N)^2*S(R(1,1,-2),1 + N)
          + 8*den(1 + N)^2*S(R(1,1,2),1 + N)
          - 764/9*den(1 + N)^2*S(R(1,2),1 + N)
          - 32/3*den(1 + N)^2*S(R(1,2,1),1 + N)
          + 596/3*den(1 + N)^2*S(R(1,3),1 + N)
          + 1864/9*den(1 + N)^2*S(R(2),1 + N)
          - 280/3*den(1 + N)^2*S(R(2,-2),1 + N)
          + 800/9*den(1 + N)^2*S(R(2,1),1 + N)
          + 8/3*den(1 + N)^2*S(R(2,1,1),1 + N)
          - 4*den(1 + N)^2*S(R(2,2),1 + N)
          - 8/9*den(1 + N)^2*S(R(3),1 + N)
          - 108*den(1 + N)^2*S(R(3,1),1 + N)
          - 472/3*den(1 + N)^2*S(R(4),1 + N)
          + 368/3*den(1 + N)*S(R(-5),1 + N)
          + 1264/9*den(1 + N)*S(R(-4),1 + N)
          - 304*den(1 + N)*S(R(-4,1),1 + N)
          - 7004/27*den(1 + N)*S(R(-3),1 + N)
          + 96*den(1 + N)*S(R(-3,-2),1 + N)
          + 4288/9*den(1 + N)*S(R(-3,1),1 + N)
          + 640/3*den(1 + N)*S(R(-3,1,1),1 + N)
          - 392/3*den(1 + N)*S(R(-3,2),1 + N)
          + 46328/81*den(1 + N)*S(R(-2),1 + N)
          - 64*den(1 + N)*S(R(-2),1 + N)*z3
          + 400/3*den(1 + N)*S(R(-2,-3),1 + N)
          - 416/3*den(1 + N)*S(R(-2,-2),1 + N)
          - 896/3*den(1 + N)*S(R(-2,-2,1),1 + N)
          - 9184/27*den(1 + N)*S(R(-2,1),1 + N)
          + 224*den(1 + N)*S(R(-2,1,-2),1 + N)
          - 2752/9*den(1 + N)*S(R(-2,1,1),1 + N)
          - 80/3*den(1 + N)*S(R(-2,1,2),1 + N)
          + 192*den(1 + N)*S(R(-2,2),1 + N)
          + 80/3*den(1 + N)*S(R(-2,2,1),1 + N)
          - 272/3*den(1 + N)*S(R(-2,3),1 + N)
          - 10387/81*den(1 + N)*S(R(1),1 + N)
          - 736/3*den(1 + N)*S(R(1),1 + N)*z3
          - 1120/3*den(1 + N)*S(R(1,-4),1 + N)
          - 844/9*den(1 + N)*S(R(1,-3),1 + N)
          + 864*den(1 + N)*S(R(1,-3,1),1 + N)
          + 3416/9*den(1 + N)*S(R(1,-2),1 + N)
          - 608/3*den(1 + N)*S(R(1,-2,-2),1 + N)
          - 1088/3*den(1 + N)*S(R(1,-2,1),1 + N)
          - 1280/3*den(1 + N)*S(R(1,-2,1,1),1 + N)
          + 896/3*den(1 + N)*S(R(1,-2,2),1 + N)
          - 1096/27*den(1 + N)*S(R(1,1),1 + N)
          + 128*den(1 + N)*S(R(1,1),1 + N)*z3
          + 416*den(1 + N)*S(R(1,1,-3),1 + N)
          + 2120/9*den(1 + N)*S(R(1,1,-2),1 + N)
          - 704*den(1 + N)*S(R(1,1,-2,1),1 + N)
          + 484/9*den(1 + N)*S(R(1,1,1),1 + N)
          + 532/9*den(1 + N)*S(R(1,1,2),1 + N)
          + 32/3*den(1 + N)*S(R(1,1,2,1),1 + N)
          - 640/3*den(1 + N)*S(R(1,1,3),1 + N)
          - 112/9*den(1 + N)*S(R(1,2),1 + N)
          - 32*den(1 + N)*S(R(1,2,-2),1 + N)
          - 172/9*den(1 + N)*S(R(1,2,1),1 + N)
          - 32/3*den(1 + N)*S(R(1,2,1,1),1 + N)
          - 16*den(1 + N)*S(R(1,2,2),1 + N)
          - 920/9*den(1 + N)*S(R(1,3),1 + N)
          + 496/3*den(1 + N)*S(R(1,3,1),1 + N)
          + 736/3*den(1 + N)*S(R(1,4),1 + N)
          - 266/27*den(1 + N)*S(R(2),1 + N)
          - 96*den(1 + N)*S(R(2),1 + N)*z3
          - 288*den(1 + N)*S(R(2,-3),1 + N)
          - 2056/9*den(1 + N)*S(R(2,-2),1 + N)
          + 528*den(1 + N)*S(R(2,-2,1),1 + N)
          - 868/9*den(1 + N)*S(R(2,1),1 + N)
          - 16*den(1 + N)*S(R(2,1,-2),1 + N)
          - 40*den(1 + N)*S(R(2,1,1),1 + N)
          - 16/3*den(1 + N)*S(R(2,1,2),1 + N)
          - 128/3*den(1 + N)*S(R(2,2),1 + N)
          + 16/3*den(1 + N)*S(R(2,2,1),1 + N)
          + 144*den(1 + N)*S(R(2,3),1 + N)
          + 208/9*den(1 + N)*S(R(3),1 + N)
          + 32/3*den(1 + N)*S(R(3,-2),1 + N)
          + 176*den(1 + N)*S(R(3,1),1 + N)
          + 320/3*den(1 + N)*S(R(3,1,1),1 + N)
          - 208/3*den(1 + N)*S(R(3,2),1 + N)
          + 736/9*den(1 + N)*S(R(4),1 + N)
          - 104*den(1 + N)*S(R(4,1),1 + N)
          - 368/3*den(1 + N)*S(R(5),1 + N)
          - 352*den(2 + N)*z3
          + 8*den(2 + N)^2*z3
          - 1828/9*den(2 + N)^3
          + 788/9*den(2 + N)^4
          + 64*den(2 + N)^5
          - 60*den(2 + N)^4*S(R(1),2 + N)
          + 64*den(2 + N)^3*S(R(-2),2 + N)
          - 524/9*den(2 + N)^3*S(R(1),2 + N)
          + 128*den(2 + N)^2*S(R(-3),2 + N)
          - 268/9*den(2 + N)^2*S(R(-2),2 + N)
          - 256*den(2 + N)^2*S(R(-2,1),2 + N)
          + 88*den(2 + N)^2*S(R(2),2 + N)
          - 68*den(2 + N)^2*S(R(3),2 + N)
          + 32*den(2 + N)*S(R(-4),2 + N)
          + 788/9*den(2 + N)*S(R(-3),2 + N)
          - 128*den(2 + N)*S(R(-3,1),2 + N)
          - 1828/9*den(2 + N)*S(R(-2),2 + N)
          + 64*den(2 + N)*S(R(-2,-2),2 + N)
          + 268/9*den(2 + N)*S(R(-2,1),2 + N)
          - 8*den(2 + N)*S(R(1),2 + N)*z3
          - 128*den(2 + N)*S(R(1,-3),2 + N)
          + 268/9*den(2 + N)*S(R(1,-2),2 + N)
          + 256*den(2 + N)*S(R(1,-2,1),2 + N)
          - 88*den(2 + N)*S(R(1,2),2 + N)
          + 68*den(2 + N)*S(R(1,3),2 + N)
          + 88*den(2 + N)*S(R(2,1),2 + N)
          - 68*den(2 + N)*S(R(3,1),2 + N)
          - 32*den(2 + N)*S(R(4),2 + N)
          - 604847/1458*den(N)
          - 400*den(N)*z5
          + 24*den(N)*z4
          + 16460/27*den(N)*z3
          + 66682/81*den(N)^2
          - 24*den(N)^2*z4
          - 880/3*den(N)^2*z3
          - 89560/81*den(N)^3
          + 272*den(N)^3*z3
          + 17870/27*den(N)^4
          - 1328/9*den(N)^5
          - 48*den(N)^6
          + 104/3*den(N)^5*S(R(1),N)
          - 8*den(N)^4*S(R(-2),N)
          + 580/9*den(N)^4*S(R(1),N)
          - 20/3*den(N)^4*S(R(1,1),N)
          + 4*den(N)^4*S(R(2),N)
          - 136*den(N)^3*S(R(-3),N)
          + 128/9*den(N)^3*S(R(-2),N)
          + 520*den(N)^3*S(R(-2,1),N)
          - 5648/27*den(N)^3*S(R(1),N)
          - 312*den(N)^3*S(R(1,-2),N)
          - 68/9*den(N)^3*S(R(1,1),N)
          + 40/3*den(N)^3*S(R(1,2),N)
          + 28*den(N)^3*S(R(2),N)
          - 40/3*den(N)^3*S(R(2,1),N)
          + 84*den(N)^3*S(R(3),N)
          - 496/3*den(N)^2*S(R(-4),N)
          + 704/9*den(N)^2*S(R(-3),N)
          + 1564/3*den(N)^2*S(R(-3,1),N)
          + 2264/27*den(N)^2*S(R(-2),N)
          - 592/3*den(N)^2*S(R(-2,-2),N)
          - 5008/9*den(N)^2*S(R(-2,1),N)
          - 800/3*den(N)^2*S(R(-2,1,1),N)
          + 200*den(N)^2*S(R(-2,2),N)
          + 1306/9*den(N)^2*S(R(1),N)
          - 176*den(N)^2*S(R(1),N)*z3
          + 292/3*den(N)^2*S(R(1,-3),N)
          + 3664/9*den(N)^2*S(R(1,-2),N)
          - 1288/3*den(N)^2*S(R(1,-2,1),N)
          + 376/9*den(N)^2*S(R(1,1),N)
          + 144*den(N)^2*S(R(1,1,-2),N)
          + 8/3*den(N)^2*S(R(1,1,2),N)
          + 200/9*den(N)^2*S(R(1,2),N)
          - 100*den(N)^2*S(R(1,3),N)
          - 848/9*den(N)^2*S(R(2),N)
          - 344/3*den(N)^2*S(R(2,-2),N)
          - 200/9*den(N)^2*S(R(2,1),N)
          - 8/3*den(N)^2*S(R(2,1,1),N)
          - 20*den(N)^2*S(R(2,2),N)
          - 664/9*den(N)^2*S(R(3),N)
          + 428/3*den(N)^2*S(R(3,1),N)
          + 472/3*den(N)^2*S(R(4),N)
          - 368/3*den(N)*S(R(-5),N)
          - 1192/9*den(N)*S(R(-4),N)
          + 304*den(N)*S(R(-4,1),N)
          + 7112/27*den(N)*S(R(-3),N)
          - 96*den(N)*S(R(-3,-2),N)
          - 4288/9*den(N)*S(R(-3,1),N)
          - 640/3*den(N)*S(R(-3,1,1),N)
          + 392/3*den(N)*S(R(-3,2),N)
          - 45680/81*den(N)*S(R(-2),N)
          + 64*den(N)*S(R(-2),N)*z3
          - 400/3*den(N)*S(R(-2,-3),N)
          + 400/3*den(N)*S(R(-2,-2),N)
          + 896/3*den(N)*S(R(-2,-2,1),N)
          + 9184/27*den(N)*S(R(-2,1),N)
          - 224*den(N)*S(R(-2,1,-2),N)
          + 2752/9*den(N)*S(R(-2,1,1),N)
          + 80/3*den(N)*S(R(-2,1,2),N)
          - 192*den(N)*S(R(-2,2),N)
          - 80/3*den(N)*S(R(-2,2,1),N)
          + 272/3*den(N)*S(R(-2,3),N)
          + 34714/81*den(N)*S(R(1),N)
          + 784/3*den(N)*S(R(1),N)*z3
          + 1120/3*den(N)*S(R(1,-4),N)
          + 712/9*den(N)*S(R(1,-3),N)
          - 864*den(N)*S(R(1,-3,1),N)
          - 3536/9*den(N)*S(R(1,-2),N)
          + 608/3*den(N)*S(R(1,-2,-2),N)
          + 1088/3*den(N)*S(R(1,-2,1),N)
          + 1280/3*den(N)*S(R(1,-2,1,1),N)
          - 896/3*den(N)*S(R(1,-2,2),N)
          + 2950/27*den(N)*S(R(1,1),N)
          - 128*den(N)*S(R(1,1),N)*z3
          - 416*den(N)*S(R(1,1,-3),N)
          - 2096/9*den(N)*S(R(1,1,-2),N)
          + 704*den(N)*S(R(1,1,-2,1),N)
          - 484/9*den(N)*S(R(1,1,1),N)
          - 532/9*den(N)*S(R(1,1,2),N)
          - 32/3*den(N)*S(R(1,1,2,1),N)
          + 640/3*den(N)*S(R(1,1,3),N)
          - 40*den(N)*S(R(1,2),N)
          + 32*den(N)*S(R(1,2,-2),N)
          + 112/9*den(N)*S(R(1,2,1),N)
          + 32/3*den(N)*S(R(1,2,1,1),N)
          + 16*den(N)*S(R(1,2,2),N)
          + 872/9*den(N)*S(R(1,3),N)
          - 496/3*den(N)*S(R(1,3,1),N)
          - 736/3*den(N)*S(R(1,4),N)
          + 1004/27*den(N)*S(R(2),N)
          + 96*den(N)*S(R(2),N)*z3
          + 288*den(N)*S(R(2,-3),N)
          + 1984/9*den(N)*S(R(2,-2),N)
          - 528*den(N)*S(R(2,-2,1),N)
          + 1328/9*den(N)*S(R(2,1),N)
          + 16*den(N)*S(R(2,1,-2),N)
          + 140/3*den(N)*S(R(2,1,1),N)
          + 16/3*den(N)*S(R(2,1,2),N)
          + 112/3*den(N)*S(R(2,2),N)
          - 16/3*den(N)*S(R(2,2,1),N)
          - 144*den(N)*S(R(2,3),N)
          - 280/9*den(N)*S(R(3),N)
          - 32/3*den(N)*S(R(3,-2),N)
          - 164*den(N)*S(R(3,1),N)
          - 320/3*den(N)*S(R(3,1,1),N)
          + 208/3*den(N)*S(R(3,2),N)
          - 808/9*den(N)*S(R(4),N)
          + 104*den(N)*S(R(4,1),N)
          + 368/3*den(N)*S(R(5),N)
          - 64*S(R(-6),N)
          - 2972/9*S(R(-5),N)
          - 2/3*S(R(-5),N)*N
          - 2/3*S(R(-5),N)*N^2
          + 160*S(R(-5,1),N)
          + 7408/27*S(R(-4),N)
          + 32*S(R(-4,-2),N)
          + 1648/9*S(R(-4,1),N)
          - 320/3*S(R(-4,1,1),N)
          + 64*S(R(-4,2),N)
          - 24554/81*S(R(-3),N)
          + 352*S(R(-3),N)*z3
          + 64*S(R(-3,-3),N)
          + 856/3*S(R(-3,-2),N)
          + 896/3*S(R(-3,-2,1),N)
          - 272/27*S(R(-3,1),N)
          - 512*S(R(-3,1,-2),N)
          + 352/9*S(R(-3,1,1),N)
          + 64/3*S(R(-3,1,2),N)
          - 64/3*S(R(-3,2,1),N)
          + 160/3*S(R(-3,3),N)
          + 2374/9*S(R(-2),N)
          - 48*S(R(-2),N)*z4
          + 856/3*S(R(-2),N)*z3
          + 4/3*S(R(-2),N)*N*z3
          + 4/3*S(R(-2),N)*N^2*z3
          + 320/3*S(R(-2,-4),N)
          + 416/3*S(R(-2,-3),N)
          - 4/3*S(R(-2,-3),N)*N
          - 4/3*S(R(-2,-3),N)*N^2
          - 96*S(R(-2,-3,1),N)
          - 784/3*S(R(-2,-2),N)
          + 64/3*S(R(-2,-2,-2),N)
          + 128/3*S(R(-2,-2,1),N)
          + 8/3*S(R(-2,-2,1),N)*N
          + 8/3*S(R(-2,-2,1),N)*N^2
          - 320/3*S(R(-2,-2,1,1),N)
          + 256/3*S(R(-2,-2,2),N)
          + 340/3*S(R(-2,1),N)
          - 128*S(R(-2,1),N)*z3
          - 1312/3*S(R(-2,1,-3),N)
          + 288*S(R(-2,1,-2),N)
          + 1280/3*S(R(-2,1,-2,1),N)
          + 704/3*S(R(-2,1,1,-2),N)
          + 32/3*S(R(-2,1,1,2),N)
          - 32/3*S(R(-2,1,2,1),N)
          + 128/3*S(R(-2,1,3),N)
          - 512/3*S(R(-2,2,-2),N)
          - 64/3*S(R(-2,2,2),N)
          + 16*S(R(-2,3),N)
          + 224/3*S(R(-2,3,1),N)
          - 128/3*S(R(-2,4),N)
          + 599375/729*S(R(1),N)
          + 240*S(R(1),N)*z5
          - 24784/27*S(R(1),N)*z3
          + 928/3*S(R(1,-5),N)
          + 5912/9*S(R(1,-4),N)
          - 768*S(R(1,-4,1),N)
          - 15568/27*S(R(1,-3),N)
          + 256*S(R(1,-3,-2),N)
          - 352/9*S(R(1,-3,1),N)
          + 1280/3*S(R(1,-3,1,1),N)
          - 784/3*S(R(1,-3,2),N)
          + 17032/81*S(R(1,-2),N)
          - 320*S(R(1,-2),N)*z3
          + 1184/3*S(R(1,-2,-3),N)
          - 752/3*S(R(1,-2,-2),N)
          - 2560/3*S(R(1,-2,-2,1),N)
          + 544/27*S(R(1,-2,1),N)
          + 448*S(R(1,-2,1,-2),N)
          - 704/9*S(R(1,-2,1,1),N)
          - 160/3*S(R(1,-2,1,2),N)
          + 160/3*S(R(1,-2,2,1),N)
          - 448/3*S(R(1,-2,3),N)
          + 50689/81*S(R(1,1),N)
          - 352*S(R(1,1),N)*z3
          - 2432/3*S(R(1,1,-4),N)
          - 5984/9*S(R(1,1,-3),N)
          + 1984*S(R(1,1,-3,1),N)
          + 4288/9*S(R(1,1,-2),N)
          - 1600/3*S(R(1,1,-2,-2),N)
          - 2560/3*S(R(1,1,-2,1,1),N)
          + 1792/3*S(R(1,1,-2,2),N)
          + 9298/27*S(R(1,1,1),N)
          + 1088*S(R(1,1,1,-3),N)
          + 3520/9*S(R(1,1,1,-2),N)
          - 1920*S(R(1,1,1,-2,1),N)
          + 968/9*S(R(1,1,1,1),N)
          + 1232/9*S(R(1,1,1,2),N)
          + 64/3*S(R(1,1,1,2,1),N)
          - 1280/3*S(R(1,1,1,3),N)
          + 104/9*S(R(1,1,2),N)
          - 64*S(R(1,1,2,-2),N)
          - 440/9*S(R(1,1,2,1),N)
          - 64/3*S(R(1,1,2,1,1),N)
          - 32*S(R(1,1,2,2),N)
          - 1144/9*S(R(1,1,3),N)
          + 992/3*S(R(1,1,3,1),N)
          + 1664/3*S(R(1,1,4),N)
          - 7870/27*S(R(1,2),N)
          - 64*S(R(1,2),N)*z3
          - 704*S(R(1,2,-3),N)
          - 3872/9*S(R(1,2,-2),N)
          + 1312*S(R(1,2,-2,1),N)
          - 680/3*S(R(1,2,1),N)
          - 32*S(R(1,2,1,-2),N)
          - 88*S(R(1,2,1,1),N)
          - 32/3*S(R(1,2,1,2),N)
          - 80*S(R(1,2,2),N)
          + 32/3*S(R(1,2,2,1),N)
          + 288*S(R(1,2,3),N)
          + 2192/9*S(R(1,3),N)
          - 128/3*S(R(1,3,-2),N)
          + 944/3*S(R(1,3,1),N)
          + 640/3*S(R(1,3,1,1),N)
          - 416/3*S(R(1,3,2),N)
          - 1336/9*S(R(1,4),N)
          - 80*S(R(1,4,1),N)
          - 928/3*S(R(1,5),N)
          - 132599/81*S(R(2),N)
          + 752*S(R(2),N)*z3
          + 1424/3*S(R(2,-4),N)
          + 6128/9*S(R(2,-3),N)
          - 3472/3*S(R(2,-3,1),N)
          - 10864/27*S(R(2,-2),N)
          + 1216/3*S(R(2,-2,-2),N)
          - 352/9*S(R(2,-2,1),N)
          + 1280/3*S(R(2,-2,1,1),N)
          - 928/3*S(R(2,-2,2),N)
          - 22634/27*S(R(2,1),N)
          + 32*S(R(2,1),N)*z3
          - 2128/3*S(R(2,1,-3),N)
          - 3872/9*S(R(2,1,-2),N)
          + 1312*S(R(2,1,-2,1),N)
          - 1936/9*S(R(2,1,1),N)
          + 16/3*S(R(2,1,1,2),N)
          - 772/9*S(R(2,1,2),N)
          - 32/3*S(R(2,1,2,1),N)
          + 896/3*S(R(2,1,3),N)
          + 2644/9*S(R(2,2),N)
          + 64/3*S(R(2,2,-2),N)
          + 844/9*S(R(2,2,1),N)
          + 16/3*S(R(2,2,1,1),N)
          + 16*S(R(2,2,2),N)
          - 544/9*S(R(2,3),N)
          - 752/3*S(R(2,3,1),N)
          - 1040/3*S(R(2,4),N)
          + 34070/27*S(R(3),N)
          - 64*S(R(3),N)*z3
          + 1120/3*S(R(3,-3),N)
          + 3920/9*S(R(3,-2),N)
          + 4/3*S(R(3,-2),N)*N
          + 4/3*S(R(3,-2),N)*N^2
          - 704*S(R(3,-2,1),N)
          + 11492/27*S(R(3,1),N)
          + 128/3*S(R(3,1,-2),N)
          + 896/9*S(R(3,1,1),N)
          - 84*S(R(3,2),N)
          - 352/3*S(R(3,3),N)
          - 2060/3*S(R(4),N)
          + 160/3*S(R(4,-2),N)
          - 3292/9*S(R(4,1),N)
          - 4/3*S(R(4,1),N)*N
          - 4/3*S(R(4,1),N)*N^2
          - 160/3*S(R(4,1,1),N)
          + 32*S(R(4,2),N)
          + 2972/9*S(R(5),N)
          + 2/3*S(R(5),N)*N
          + 2/3*S(R(5),N)*N^2
          + 32*S(R(5,1),N)
          + 64*S(R(6),N)
          )

       + theta( - 3 + N)*cf^2*ca * (
          + 9161/12
          - 3880/3*z5
          + 90*z4
          - 5021/3*z3
          - 20/3*N*z5
          - 20/3*N^2*z5
          + 352*den( - 1 + N)*z3
          + 64*den( - 1 + N)^2*S(R(-3), - 1 + N)
          + 704/3*den( - 1 + N)^2*S(R(-2), - 1 + N)
          - 64*den( - 1 + N)^2*S(R(-2,1), - 1 + N)
          - 64*den( - 1 + N)^2*S(R(1,-2), - 1 + N)
          + 192*den( - 1 + N)*S(R(-4), - 1 + N)
          - 376/9*den( - 1 + N)*S(R(-3), - 1 + N)
          - 544*den( - 1 + N)*S(R(-3,1), - 1 + N)
          - 2588/9*den( - 1 + N)*S(R(-2), - 1 + N)
          + 192*den( - 1 + N)*S(R(-2,-2), - 1 + N)
          + 2488/9*den( - 1 + N)*S(R(-2,1), - 1 + N)
          + 32*den( - 1 + N)*S(R(-2,1,1), - 1 + N)
          - 32*den( - 1 + N)*S(R(-2,2), - 1 + N)
          + 416/3*den( - 1 + N)*S(R(1), - 1 + N)*z3
          - 544*den( - 1 + N)*S(R(1,-3), - 1 + N)
          + 2488/9*den( - 1 + N)*S(R(1,-2), - 1 + N)
          + 928*den( - 1 + N)*S(R(1,-2,1), - 1 + N)
          + 32*den( - 1 + N)*S(R(1,1,-2), - 1 + N)
          + 320/3*den( - 1 + N)*S(R(1,3), - 1 + N)
          - 32*den( - 1 + N)*S(R(2,-2), - 1 + N)
          - 320/3*den( - 1 + N)*S(R(3,1), - 1 + N)
          - 96*den( - 1 + N)*S(R(4), - 1 + N)
          + 268193/108*den(1 + N)
          - 1040*den(1 + N)*z5
          + 72*den(1 + N)*z4
          + 5662/3*den(1 + N)*z3
          - 479407/324*den(1 + N)^2
          + 72*den(1 + N)^2*z4
          + 216*den(1 + N)^2*z3
          + 43987/27*den(1 + N)^3
          - 936*den(1 + N)^3*z3
          - 14665/9*den(1 + N)^4
          + 1186/3*den(1 + N)^5
          - 192*den(1 + N)^5*S(R(1),1 + N)
          - 2320/3*den(1 + N)^4*S(R(-2),1 + N)
          + 6110/9*den(1 + N)^4*S(R(1),1 + N)
          + 160*den(1 + N)^4*S(R(1,1),1 + N)
          - 96*den(1 + N)^4*S(R(2),1 + N)
          - 5632/3*den(1 + N)^3*S(R(-3),1 + N)
          - 2480/9*den(1 + N)^3*S(R(-2),1 + N)
          + 4192/3*den(1 + N)^3*S(R(-2,1),1 + N)
          + 583*den(1 + N)^3*S(R(1),1 + N)
          + 4544/3*den(1 + N)^3*S(R(1,-2),1 + N)
          - 480*den(1 + N)^3*S(R(1,1),1 + N)
          + 104/3*den(1 + N)^3*S(R(1,2),1 + N)
          + 688/9*den(1 + N)^3*S(R(2),1 + N)
          - 104/3*den(1 + N)^3*S(R(2,1),1 + N)
          + 472/3*den(1 + N)^3*S(R(3),1 + N)
          - 5240/3*den(1 + N)^2*S(R(-4),1 + N)
          - 2624/9*den(1 + N)^2*S(R(-3),1 + N)
          + 7576/3*den(1 + N)^2*S(R(-3,1),1 + N)
          + 45148/27*den(1 + N)^2*S(R(-2),1 + N)
          - 1168/3*den(1 + N)^2*S(R(-2,-2),1 + N)
          - 3320/9*den(1 + N)^2*S(R(-2,1),1 + N)
          - 2560/3*den(1 + N)^2*S(R(-2,1,1),1 + N)
          + 1936/3*den(1 + N)^2*S(R(-2,2),1 + N)
          - 193733/81*den(1 + N)^2*S(R(1),1 + N)
          + 1304*den(1 + N)^2*S(R(1),1 + N)*z3
          + 7624/3*den(1 + N)^2*S(R(1,-3),1 + N)
          - 3352/9*den(1 + N)^2*S(R(1,-2),1 + N)
          - 8048/3*den(1 + N)^2*S(R(1,-2,1),1 + N)
          - 2948/3*den(1 + N)^2*S(R(1,1),1 + N)
          - 2528/3*den(1 + N)^2*S(R(1,1,-2),1 + N)
          - 3140/9*den(1 + N)^2*S(R(1,1,1),1 + N)
          - 344/3*den(1 + N)^2*S(R(1,1,2),1 + N)
          + 532*den(1 + N)^2*S(R(1,2),1 + N)
          + 48*den(1 + N)^2*S(R(1,2,1),1 + N)
          - 1744/3*den(1 + N)^2*S(R(1,3),1 + N)
          + 25792/27*den(1 + N)^2*S(R(2),1 + N)
          + 1952/3*den(1 + N)^2*S(R(2,-2),1 + N)
          + 1532/9*den(1 + N)^2*S(R(2,1),1 + N)
          + 200/3*den(1 + N)^2*S(R(2,1,1),1 + N)
          + 24*den(1 + N)^2*S(R(2,2),1 + N)
          - 3988/9*den(1 + N)^2*S(R(3),1 + N)
          + 472/3*den(1 + N)^2*S(R(3,1),1 + N)
          + 1808/3*den(1 + N)^2*S(R(4),1 + N)
          - 2392/3*den(1 + N)*S(R(-5),1 + N)
          + 1156/9*den(1 + N)*S(R(-4),1 + N)
          + 1480*den(1 + N)*S(R(-4,1),1 + N)
          + 13540/27*den(1 + N)*S(R(-3),1 + N)
          - 80/3*den(1 + N)*S(R(-3,-2),1 + N)
          - 17192/9*den(1 + N)*S(R(-3,1),1 + N)
          - 3040/3*den(1 + N)*S(R(-3,1,1),1 + N)
          + 712*den(1 + N)*S(R(-3,2),1 + N)
          - 75574/81*den(1 + N)*S(R(-2),1 + N)
          + 288*den(1 + N)*S(R(-2),1 + N)*z3
          - 352/3*den(1 + N)*S(R(-2,-3),1 + N)
          + 856/3*den(1 + N)*S(R(-2,-2),1 + N)
          + 2512/3*den(1 + N)*S(R(-2,-2,1),1 + N)
          + 31724/27*den(1 + N)*S(R(-2,1),1 + N)
          - 2768/3*den(1 + N)*S(R(-2,1,-2),1 + N)
          + 10256/9*den(1 + N)*S(R(-2,1,1),1 + N)
          + 96*den(1 + N)*S(R(-2,1,1,1),1 + N)
          - 112/3*den(1 + N)*S(R(-2,1,2),1 + N)
          - 2320/3*den(1 + N)*S(R(-2,2),1 + N)
          - 592/3*den(1 + N)*S(R(-2,2,1),1 + N)
          + 416*den(1 + N)*S(R(-2,3),1 + N)
          + 33449/12*den(1 + N)*S(R(1),1 + N)
          + 1520/3*den(1 + N)*S(R(1),1 + N)*z3
          + 2008*den(1 + N)*S(R(1,-4),1 + N)
          - 1828/9*den(1 + N)*S(R(1,-3),1 + N)
          - 10496/3*den(1 + N)*S(R(1,-3,1),1 + N)
          - 8908/9*den(1 + N)*S(R(1,-2),1 + N)
          + 592*den(1 + N)*S(R(1,-2,-2),1 + N)
          + 3920/3*den(1 + N)*S(R(1,-2,1),1 + N)
          + 4960/3*den(1 + N)*S(R(1,-2,1,1),1 + N)
          - 3680/3*den(1 + N)*S(R(1,-2,2),1 + N)
          + 21634/9*den(1 + N)*S(R(1,1),1 + N)
          - 752*den(1 + N)*S(R(1,1),1 + N)*z3
          - 2144*den(1 + N)*S(R(1,1,-3),1 + N)
          - 3976/9*den(1 + N)*S(R(1,1,-2),1 + N)
          + 2784*den(1 + N)*S(R(1,1,-2,1),1 + N)
          + 2828/3*den(1 + N)*S(R(1,1,1),1 + N)
          + 288*den(1 + N)*S(R(1,1,1,-2),1 + N)
          + 880/3*den(1 + N)*S(R(1,1,1,1),1 + N)
          + 96*den(1 + N)*S(R(1,1,1,2),1 + N)
          - 2864/9*den(1 + N)*S(R(1,1,2),1 + N)
          - 32/3*den(1 + N)*S(R(1,1,2,1),1 + N)
          + 1696/3*den(1 + N)*S(R(1,1,3),1 + N)
          - 3308/3*den(1 + N)*S(R(1,2),1 + N)
          - 208*den(1 + N)*S(R(1,2,-2),1 + N)
          - 956/3*den(1 + N)*S(R(1,2,1),1 + N)
          - 112/3*den(1 + N)*S(R(1,2,1,1),1 + N)
          - 16*den(1 + N)*S(R(1,2,2),1 + N)
          + 5180/9*den(1 + N)*S(R(1,3),1 + N)
          - 1216/3*den(1 + N)*S(R(1,3,1),1 + N)
          - 808*den(1 + N)*S(R(1,4),1 + N)
          - 171170/81*den(1 + N)*S(R(2),1 + N)
          + 592*den(1 + N)*S(R(2),1 + N)*z3
          + 4768/3*den(1 + N)*S(R(2,-3),1 + N)
          + 4280/9*den(1 + N)*S(R(2,-2),1 + N)
          - 2112*den(1 + N)*S(R(2,-2,1),1 + N)
          - 10840/9*den(1 + N)*S(R(2,1),1 + N)
          - 256*den(1 + N)*S(R(2,1,-2),1 + N)
          - 3508/9*den(1 + N)*S(R(2,1,1),1 + N)
          - 48*den(1 + N)*S(R(2,1,1,1),1 + N)
          - 16*den(1 + N)*S(R(2,1,2),1 + N)
          + 4156/9*den(1 + N)*S(R(2,2),1 + N)
          + 176/3*den(1 + N)*S(R(2,2,1),1 + N)
          - 1376/3*den(1 + N)*S(R(2,3),1 + N)
          + 33152/27*den(1 + N)*S(R(3),1 + N)
          + 336*den(1 + N)*S(R(3,-2),1 + N)
          + 1444/9*den(1 + N)*S(R(3,1),1 + N)
          - 80*den(1 + N)*S(R(3,1,1),1 + N)
          + 160/3*den(1 + N)*S(R(3,2),1 + N)
          - 6484/9*den(1 + N)*S(R(4),1 + N)
          - 16/3*den(1 + N)*S(R(4,1),1 + N)
          + 1576/3*den(1 + N)*S(R(5),1 + N)
          + 880*den(2 + N)*z3
          + 416/3*den(2 + N)^2*z3
          + 3284/9*den(2 + N)^3
          + 376/9*den(2 + N)^4
          - 288*den(2 + N)^5
          + 1312/3*den(2 + N)^4*S(R(1),2 + N)
          - 224*den(2 + N)^3*S(R(-2),2 + N)
          - 640/9*den(2 + N)^3*S(R(1),2 + N)
          - 32*den(2 + N)^3*S(R(1,1),2 + N)
          + 32*den(2 + N)^3*S(R(2),2 + N)
          - 544*den(2 + N)^2*S(R(-3),2 + N)
          + 2488/9*den(2 + N)^2*S(R(-2),2 + N)
          + 928*den(2 + N)^2*S(R(-2,1),2 + N)
          + 32*den(2 + N)^2*S(R(1,-2),2 + N)
          - 616/3*den(2 + N)^2*S(R(2),2 + N)
          + 320/3*den(2 + N)^2*S(R(3),2 + N)
          - 192*den(2 + N)*S(R(-4),2 + N)
          + 376/9*den(2 + N)*S(R(-3),2 + N)
          + 544*den(2 + N)*S(R(-3,1),2 + N)
          + 3284/9*den(2 + N)*S(R(-2),2 + N)
          - 192*den(2 + N)*S(R(-2,-2),2 + N)
          - 2488/9*den(2 + N)*S(R(-2,1),2 + N)
          - 32*den(2 + N)*S(R(-2,1,1),2 + N)
          + 32*den(2 + N)*S(R(-2,2),2 + N)
          - 416/3*den(2 + N)*S(R(1),2 + N)*z3
          + 544*den(2 + N)*S(R(1,-3),2 + N)
          - 2488/9*den(2 + N)*S(R(1,-2),2 + N)
          - 928*den(2 + N)*S(R(1,-2,1),2 + N)
          - 32*den(2 + N)*S(R(1,1,-2),2 + N)
          + 616/3*den(2 + N)*S(R(1,2),2 + N)
          - 320/3*den(2 + N)*S(R(1,3),2 + N)
          + 32*den(2 + N)*S(R(2,-2),2 + N)
          - 616/3*den(2 + N)*S(R(2,1),2 + N)
          + 320/3*den(2 + N)*S(R(3,1),2 + N)
          + 96*den(2 + N)*S(R(4),2 + N)
          - 648463/216*den(N)
          + 1040*den(N)*z5
          - 72*den(N)*z4
          - 4432/3*den(N)*z3
          + 273223/324*den(N)^2
          + 72*den(N)^2*z4
          + 2240/3*den(N)^2*z3
          + 18217/27*den(N)^3
          - 760*den(N)^3*z3
          - 16469/27*den(N)^4
          + 86/3*den(N)^5
          + 232*den(N)^6
          - 1208/3*den(N)^5*S(R(1),N)
          + 112/3*den(N)^4*S(R(-2),N)
          + 6818/9*den(N)^4*S(R(1),N)
          + 880/3*den(N)^4*S(R(1,1),N)
          - 688/3*den(N)^4*S(R(2),N)
          + 1408/3*den(N)^3*S(R(-3),N)
          - 400/9*den(N)^3*S(R(-2),N)
          - 4928/3*den(N)^3*S(R(-2,1),N)
          - 37037/27*den(N)^3*S(R(1),N)
          + 2720/3*den(N)^3*S(R(1,-2),N)
          - 7256/9*den(N)^3*S(R(1,1),N)
          - 96*den(N)^3*S(R(1,1,1),N)
          + 56*den(N)^3*S(R(1,2),N)
          + 5864/9*den(N)^3*S(R(2),N)
          + 536/3*den(N)^3*S(R(2,1),N)
          - 1240/3*den(N)^3*S(R(3),N)
          + 2312/3*den(N)^2*S(R(-4),N)
          - 2248/9*den(N)^2*S(R(-3),N)
          - 1880*den(N)^2*S(R(-3,1),N)
          - 2908/27*den(N)^2*S(R(-2),N)
          + 1616/3*den(N)^2*S(R(-2,-2),N)
          + 15248/9*den(N)^2*S(R(-2,1),N)
          + 2816/3*den(N)^2*S(R(-2,1,1),N)
          - 2128/3*den(N)^2*S(R(-2,2),N)
          + 127250/81*den(N)^2*S(R(1),N)
          + 456*den(N)^2*S(R(1),N)*z3
          - 1912/3*den(N)^2*S(R(1,-3),N)
          - 10832/9*den(N)^2*S(R(1,-2),N)
          + 4624/3*den(N)^2*S(R(1,-2,1),N)
          + 11680/9*den(N)^2*S(R(1,1),N)
          - 800/3*den(N)^2*S(R(1,1,-2),N)
          + 4076/9*den(N)^2*S(R(1,1,1),N)
          + 152/3*den(N)^2*S(R(1,1,2),N)
          - 1472/3*den(N)^2*S(R(1,2),N)
          - 16*den(N)^2*S(R(1,2,1),N)
          + 800/3*den(N)^2*S(R(1,3),N)
          - 28708/27*den(N)^2*S(R(2),N)
          + 640/3*den(N)^2*S(R(2,-2),N)
          - 4736/9*den(N)^2*S(R(2,1),N)
          - 104/3*den(N)^2*S(R(2,1,1),N)
          + 184/3*den(N)^2*S(R(2,2),N)
          + 6244/9*den(N)^2*S(R(3),N)
          - 904/3*den(N)^2*S(R(3,1),N)
          - 1616/3*den(N)^2*S(R(4),N)
          + 2392/3*den(N)*S(R(-5),N)
          - 1048/9*den(N)*S(R(-4),N)
          - 1480*den(N)*S(R(-4,1),N)
          - 13864/27*den(N)*S(R(-3),N)
          + 80/3*den(N)*S(R(-3,-2),N)
          + 16976/9*den(N)*S(R(-3,1),N)
          + 3040/3*den(N)*S(R(-3,1,1),N)
          - 712*den(N)*S(R(-3,2),N)
          + 71254/81*den(N)*S(R(-2),N)
          - 288*den(N)*S(R(-2),N)*z3
          + 352/3*den(N)*S(R(-2,-3),N)
          - 1072/3*den(N)*S(R(-2,-2),N)
          - 2512/3*den(N)*S(R(-2,-2,1),N)
          - 31724/27*den(N)*S(R(-2,1),N)
          + 2768/3*den(N)*S(R(-2,1,-2),N)
          - 10256/9*den(N)*S(R(-2,1,1),N)
          - 96*den(N)*S(R(-2,1,1,1),N)
          + 112/3*den(N)*S(R(-2,1,2),N)
          + 2320/3*den(N)*S(R(-2,2),N)
          + 592/3*den(N)*S(R(-2,2,1),N)
          - 416*den(N)*S(R(-2,3),N)
          - 94639/36*den(N)*S(R(1),N)
          - 2096/3*den(N)*S(R(1),N)*z3
          - 2008*den(N)*S(R(1,-4),N)
          + 1036/9*den(N)*S(R(1,-3),N)
          + 10496/3*den(N)*S(R(1,-3,1),N)
          + 9268/9*den(N)*S(R(1,-2),N)
          - 592*den(N)*S(R(1,-2,-2),N)
          - 3776/3*den(N)*S(R(1,-2,1),N)
          - 4960/3*den(N)*S(R(1,-2,1,1),N)
          + 3680/3*den(N)*S(R(1,-2,2),N)
          - 18797/9*den(N)*S(R(1,1),N)
          + 752*den(N)*S(R(1,1),N)*z3
          + 2144*den(N)*S(R(1,1,-3),N)
          + 4840/9*den(N)*S(R(1,1,-2),N)
          - 2784*den(N)*S(R(1,1,-2,1),N)
          - 2372/3*den(N)*S(R(1,1,1),N)
          - 288*den(N)*S(R(1,1,1,-2),N)
          - 880/3*den(N)*S(R(1,1,1,1),N)
          - 96*den(N)*S(R(1,1,1,2),N)
          + 3056/9*den(N)*S(R(1,1,2),N)
          + 32/3*den(N)*S(R(1,1,2,1),N)
          - 1696/3*den(N)*S(R(1,1,3),N)
          + 2984/3*den(N)*S(R(1,2),N)
          + 208*den(N)*S(R(1,2,-2),N)
          + 932/3*den(N)*S(R(1,2,1),N)
          + 112/3*den(N)*S(R(1,2,1,1),N)
          + 16*den(N)*S(R(1,2,2),N)
          - 4628/9*den(N)*S(R(1,3),N)
          + 1216/3*den(N)*S(R(1,3,1),N)
          + 808*den(N)*S(R(1,4),N)
          + 122777/81*den(N)*S(R(2),N)
          - 592*den(N)*S(R(2),N)*z3
          - 4768/3*den(N)*S(R(2,-3),N)
          - 4784/9*den(N)*S(R(2,-2),N)
          + 2112*den(N)*S(R(2,-2,1),N)
          + 8788/9*den(N)*S(R(2,1),N)
          + 256*den(N)*S(R(2,1,-2),N)
          + 3388/9*den(N)*S(R(2,1,1),N)
          + 48*den(N)*S(R(2,1,1,1),N)
          + 16*den(N)*S(R(2,1,2),N)
          - 4084/9*den(N)*S(R(2,2),N)
          - 176/3*den(N)*S(R(2,2,1),N)
          + 1376/3*den(N)*S(R(2,3),N)
          - 27590/27*den(N)*S(R(3),N)
          - 336*den(N)*S(R(3,-2),N)
          - 1420/9*den(N)*S(R(3,1),N)
          + 80*den(N)*S(R(3,1,1),N)
          - 160/3*den(N)*S(R(3,2),N)
          + 6376/9*den(N)*S(R(4),N)
          + 16/3*den(N)*S(R(4,1),N)
          - 1576/3*den(N)*S(R(5),N)
          + 400*S(R(-6),N)
          + 7732/9*S(R(-5),N)
          + 8/3*S(R(-5),N)*N
          + 8/3*S(R(-5),N)*N^2
          - 880*S(R(-5,1),N)
          - 19118/27*S(R(-4),N)
          - 1472/3*S(R(-4,-2),N)
          - 3764/9*S(R(-4,1),N)
          + 1936/3*S(R(-4,1,1),N)
          - 1360/3*S(R(-4,2),N)
          + 55048/81*S(R(-3),N)
          - 1312*S(R(-3),N)*z3
          - 1088*S(R(-3,-3),N)
          - 1280/3*S(R(-3,-2),N)
          - 256*S(R(-3,-2,1),N)
          - 3848/27*S(R(-3,1),N)
          + 2176*S(R(-3,1,-2),N)
          - 1856/9*S(R(-3,1,1),N)
          - 96*S(R(-3,1,1,1),N)
          + 160/3*S(R(-3,1,2),N)
          + 84*S(R(-3,2),N)
          + 544/3*S(R(-3,2,1),N)
          - 832/3*S(R(-3,3),N)
          - 6218/9*S(R(-2),N)
          + 144*S(R(-2),N)*z4
          - 608*S(R(-2),N)*z3
          - 16/3*S(R(-2),N)*N*z3
          - 16/3*S(R(-2),N)*N^2*z3
          - 2272/3*S(R(-2,-4),N)
          - 8*S(R(-2,-3),N)
          + 16/3*S(R(-2,-3),N)*N
          + 16/3*S(R(-2,-3),N)*N^2
          + 2912/3*S(R(-2,-3,1),N)
          + 572*S(R(-2,-2),N)
          - 64*S(R(-2,-2,-2),N)
          - 376*S(R(-2,-2,1),N)
          - 32/3*S(R(-2,-2,1),N)*N
          - 32/3*S(R(-2,-2,1),N)*N^2
          + 352/3*S(R(-2,-2,1,1),N)
          - 224/3*S(R(-2,-2,2),N)
          - 784/3*S(R(-2,1),N)
          + 608*S(R(-2,1),N)*z3
          + 5984/3*S(R(-2,1,-3),N)
          - 1080*S(R(-2,1,-2),N)
          - 5792/3*S(R(-2,1,-2,1),N)
          + 32*S(R(-2,1,1),N)
          - 2720/3*S(R(-2,1,1,-2),N)
          - 32*S(R(-2,1,1,2),N)
          + 8*S(R(-2,1,2),N)
          + 32*S(R(-2,1,2,1),N)
          - 448/3*S(R(-2,1,3),N)
          - 32*S(R(-2,2),N)
          + 2080/3*S(R(-2,2,-2),N)
          - 8*S(R(-2,2,1),N)
          + 64*S(R(-2,2,2),N)
          - 32*S(R(-2,3),N)
          - 736/3*S(R(-2,3,1),N)
          + 448/3*S(R(-2,4),N)
          - 16981/24*S(R(1),N)
          + 560*S(R(1),N)*z5
          + 3746/3*S(R(1),N)*z3
          - 5648/3*S(R(1,-5),N)
          - 12148/9*S(R(1,-4),N)
          + 3632*S(R(1,-4,1),N)
          + 36824/27*S(R(1,-3),N)
          - 640/3*S(R(1,-3,-2),N)
          - 2896/9*S(R(1,-3,1),N)
          - 6176/3*S(R(1,-3,1,1),N)
          + 1456*S(R(1,-3,2),N)
          - 31472/81*S(R(1,-2),N)
          + 1248*S(R(1,-2),N)*z3
          - 1760/3*S(R(1,-2,-3),N)
          + 1288/3*S(R(1,-2,-2),N)
          + 7328/3*S(R(1,-2,-2,1),N)
          + 3376/27*S(R(1,-2,1),N)
          - 5728/3*S(R(1,-2,1,-2),N)
          + 3712/9*S(R(1,-2,1,1),N)
          + 192*S(R(1,-2,1,1,1),N)
          - 224/3*S(R(1,-2,1,2),N)
          - 192*S(R(1,-2,2),N)
          - 1184/3*S(R(1,-2,2,1),N)
          + 704*S(R(1,-2,3),N)
          - 5563/18*S(R(1,1),N)
          + 280*S(R(1,1),N)*z3
          + 4528*S(R(1,1,-4),N)
          + 9808/9*S(R(1,1,-3),N)
          - 24352/3*S(R(1,1,-3,1),N)
          - 10880/9*S(R(1,1,-2),N)
          + 1568*S(R(1,1,-2,-2),N)
          + 384*S(R(1,1,-2,1),N)
          + 10112/3*S(R(1,1,-2,1,1),N)
          - 7552/3*S(R(1,1,-2,2),N)
          + 8425/9*S(R(1,1,1),N)
          - 576*S(R(1,1,1),N)*z3
          - 5600*S(R(1,1,1,-3),N)
          - 4448/9*S(R(1,1,1,-2),N)
          + 7488*S(R(1,1,1,-2,1),N)
          + 3464/3*S(R(1,1,1,1),N)
          + 768*S(R(1,1,1,1,-2),N)
          + 1760/3*S(R(1,1,1,1,1),N)
          + 192*S(R(1,1,1,1,2),N)
          - 6568/9*S(R(1,1,1,2),N)
          - 64/3*S(R(1,1,1,2,1),N)
          + 2720/3*S(R(1,1,1,3),N)
          - 14188/9*S(R(1,1,2),N)
          - 608*S(R(1,1,2,-2),N)
          - 1880/3*S(R(1,1,2,1),N)
          - 224/3*S(R(1,1,2,1,1),N)
          - 32*S(R(1,1,2,2),N)
          + 10672/9*S(R(1,1,3),N)
          - 1568/3*S(R(1,1,3,1),N)
          - 1936*S(R(1,1,4),N)
          - 96391/81*S(R(1,2),N)
          + 768*S(R(1,2),N)*z3
          + 11744/3*S(R(1,2,-3),N)
          + 6664/9*S(R(1,2,-2),N)
          - 5248*S(R(1,2,-2,1),N)
          - 11888/9*S(R(1,2,1),N)
          - 704*S(R(1,2,1,-2),N)
          - 6272/9*S(R(1,2,1,1),N)
          - 96*S(R(1,2,1,1,1),N)
          - 32*S(R(1,2,1,2),N)
          + 8096/9*S(R(1,2,2),N)
          + 352/3*S(R(1,2,2,1),N)
          - 2464/3*S(R(1,2,3),N)
          + 30610/27*S(R(1,3),N)
          + 960*S(R(1,3,-2),N)
          + 2792/9*S(R(1,3,1),N)
          - 128*S(R(1,3,1,1),N)
          + 224/3*S(R(1,3,2),N)
          - 5996/9*S(R(1,4),N)
          - 1952/3*S(R(1,4,1),N)
          + 4016/3*S(R(1,5),N)
          + 85535/54*S(R(2),N)
          - 1064*S(R(2),N)*z3
          - 8416/3*S(R(2,-4),N)
          - 12112/9*S(R(2,-3),N)
          + 14992/3*S(R(2,-3,1),N)
          + 27848/27*S(R(2,-2),N)
          - 1120*S(R(2,-2,-2),N)
          - 1456/9*S(R(2,-2,1),N)
          - 1824*S(R(2,-2,1,1),N)
          + 4160/3*S(R(2,-2,2),N)
          - 41995/81*S(R(2,1),N)
          + 480*S(R(2,1),N)*z3
          + 11792/3*S(R(2,1,-3),N)
          + 6736/9*S(R(2,1,-2),N)
          - 5248*S(R(2,1,-2,1),N)
          - 4304/3*S(R(2,1,1),N)
          - 800*S(R(2,1,1,-2),N)
          - 7216/9*S(R(2,1,1,1),N)
          - 496/3*S(R(2,1,1,2),N)
          + 2884/3*S(R(2,1,2),N)
          + 64*S(R(2,1,2,1),N)
          - 768*S(R(2,1,3),N)
          + 36896/27*S(R(2,2),N)
          + 1792/3*S(R(2,2,-2),N)
          + 6868/9*S(R(2,2,1),N)
          + 304/3*S(R(2,2,1,1),N)
          - 112/3*S(R(2,2,2),N)
          - 8048/9*S(R(2,3),N)
          + 848/3*S(R(2,3,1),N)
          + 4000/3*S(R(2,4),N)
          - 8711/27*S(R(3),N)
          - 320*S(R(3),N)*z3
          - 2240*S(R(3,-3),N)
          - 8176/9*S(R(3,-2),N)
          - 16/3*S(R(3,-2),N)*N
          - 16/3*S(R(3,-2),N)*N^2
          + 2880*S(R(3,-2,1),N)
          + 42290/27*S(R(3,1),N)
          + 704*S(R(3,1,-2),N)
          + 8024/9*S(R(3,1,1),N)
          + 96*S(R(3,1,1,1),N)
          - 128/3*S(R(3,1,2),N)
          - 8068/9*S(R(3,2),N)
          - 192*S(R(3,2,1),N)
          + 576*S(R(3,3),N)
          - 7096/27*S(R(4),N)
          - 1856/3*S(R(4,-2),N)
          - 548/3*S(R(4,1),N)
          + 16/3*S(R(4,1),N)*N
          + 16/3*S(R(4,1),N)*N^2
          - 496/3*S(R(4,1,1),N)
          + 496/3*S(R(4,2),N)
          + 92/3*S(R(5),N)
          - 8/3*S(R(5),N)*N
          - 8/3*S(R(5),N)*N^2
          + 304*S(R(5,1),N)
          - 400*S(R(6),N)
          )

       + theta( - 3 + N)*cf^3 * (
          - 7255/24
          + 6040/3*z5
          - 60*z4
          - 1228/3*z3
          + 20/3*N*z5
          + 20/3*N^2*z5
          - 128*den( - 1 + N)^2*S(R(-3), - 1 + N)
          + 128*den( - 1 + N)^2*S(R(-2,1), - 1 + N)
          + 128*den( - 1 + N)^2*S(R(1,-2), - 1 + N)
          - 256*den( - 1 + N)*S(R(-4), - 1 + N)
          + 3904/9*den( - 1 + N)*S(R(-3), - 1 + N)
          + 576*den( - 1 + N)*S(R(-3,1), - 1 + N)
          - 616/3*den( - 1 + N)*S(R(-2), - 1 + N)
          - 128*den( - 1 + N)*S(R(-2,-2), - 1 + N)
          - 3904/9*den( - 1 + N)*S(R(-2,1), - 1 + N)
          - 64*den( - 1 + N)*S(R(-2,1,1), - 1 + N)
          + 64*den( - 1 + N)*S(R(-2,2), - 1 + N)
          - 224/3*den( - 1 + N)*S(R(1), - 1 + N)*z3
          + 576*den( - 1 + N)*S(R(1,-3), - 1 + N)
          - 3904/9*den( - 1 + N)*S(R(1,-2), - 1 + N)
          - 832*den( - 1 + N)*S(R(1,-2,1), - 1 + N)
          - 64*den( - 1 + N)*S(R(1,1,-2), - 1 + N)
          - 176/3*den( - 1 + N)*S(R(1,3), - 1 + N)
          + 64*den( - 1 + N)*S(R(2,-2), - 1 + N)
          + 176/3*den( - 1 + N)*S(R(3,1), - 1 + N)
          + 64*den( - 1 + N)*S(R(4), - 1 + N)
          - 113689/36*den(1 + N)
          + 960*den(1 + N)*z5
          - 48*den(1 + N)*z4
          - 1240*den(1 + N)*z3
          - 1763/4*den(1 + N)^2
          - 48*den(1 + N)^2*z4
          - 712/3*den(1 + N)^2*z3
          - 15842/9*den(1 + N)^3
          + 2768/3*den(1 + N)^3*z3
          + 82*den(1 + N)^4
          + 850*den(1 + N)^5
          - 420*den(1 + N)^6
          + 980*den(1 + N)^5*S(R(1),1 + N)
          + 3968/3*den(1 + N)^4*S(R(-2),1 + N)
          - 6682/3*den(1 + N)^4*S(R(1),1 + N)
          - 1144*den(1 + N)^4*S(R(1,1),1 + N)
          + 896*den(1 + N)^4*S(R(2),1 + N)
          + 8192/3*den(1 + N)^3*S(R(-3),1 + N)
          - 2240/3*den(1 + N)^3*S(R(-2),1 + N)
          - 5600/3*den(1 + N)^3*S(R(-2,1),1 + N)
          + 578*den(1 + N)^3*S(R(1),1 + N)
          - 1952*den(1 + N)^3*S(R(1,-2),1 + N)
          + 1976*den(1 + N)^3*S(R(1,1),1 + N)
          + 880*den(1 + N)^3*S(R(1,1,1),1 + N)
          - 2768/3*den(1 + N)^3*S(R(1,2),1 + N)
          - 4316/3*den(1 + N)^3*S(R(2),1 + N)
          - 832*den(1 + N)^3*S(R(2,1),1 + N)
          + 1600/3*den(1 + N)^3*S(R(3),1 + N)
          + 2384*den(1 + N)^2*S(R(-4),1 + N)
          - 960*den(1 + N)^2*S(R(-3),1 + N)
          - 9056/3*den(1 + N)^2*S(R(-3,1),1 + N)
          - 1000*den(1 + N)^2*S(R(-2),1 + N)
          + 608/3*den(1 + N)^2*S(R(-2,-2),1 + N)
          + 2480/3*den(1 + N)^2*S(R(-2,1),1 + N)
          + 3200/3*den(1 + N)^2*S(R(-2,1,1),1 + N)
          - 2560/3*den(1 + N)^2*S(R(-2,2),1 + N)
          + 16760/9*den(1 + N)^2*S(R(1),1 + N)
          - 1120*den(1 + N)^2*S(R(1),1 + N)*z3
          - 9440/3*den(1 + N)^2*S(R(1,-3),1 + N)
          + 2608/3*den(1 + N)^2*S(R(1,-2),1 + N)
          + 8576/3*den(1 + N)^2*S(R(1,-2,1),1 + N)
          - 574/3*den(1 + N)^2*S(R(1,1),1 + N)
          + 3328/3*den(1 + N)^2*S(R(1,1,-2),1 + N)
          - 984*den(1 + N)^2*S(R(1,1,1),1 + N)
          - 672*den(1 + N)^2*S(R(1,1,1,1),1 + N)
          + 2576/3*den(1 + N)^2*S(R(1,1,2),1 + N)
          + 952*den(1 + N)^2*S(R(1,2),1 + N)
          + 2144/3*den(1 + N)^2*S(R(1,2,1),1 + N)
          - 712/3*den(1 + N)^2*S(R(1,3),1 + N)
          - 70/3*den(1 + N)^2*S(R(2),1 + N)
          - 928*den(1 + N)^2*S(R(2,-2),1 + N)
          + 3208/3*den(1 + N)^2*S(R(2,1),1 + N)
          + 2048/3*den(1 + N)^2*S(R(2,1,1),1 + N)
          - 736*den(1 + N)^2*S(R(2,2),1 + N)
          - 1772/3*den(1 + N)^2*S(R(3),1 + N)
          - 2248/3*den(1 + N)^2*S(R(3,1),1 + N)
          - 72*den(1 + N)^2*S(R(4),1 + N)
          + 1104*den(1 + N)*S(R(-5),1 + N)
          - 2456/3*den(1 + N)*S(R(-4),1 + N)
          - 1744*den(1 + N)*S(R(-4,1),1 + N)
          + 104/3*den(1 + N)*S(R(-3),1 + N)
          - 992/3*den(1 + N)*S(R(-3,-2),1 + N)
          + 5744/3*den(1 + N)*S(R(-3,1),1 + N)
          + 3520/3*den(1 + N)*S(R(-3,1,1),1 + N)
          - 2704/3*den(1 + N)*S(R(-3,2),1 + N)
          - 3796/9*den(1 + N)*S(R(-2),1 + N)
          - 320*den(1 + N)*S(R(-2),1 + N)*z3
          - 896/3*den(1 + N)*S(R(-2,-3),1 + N)
          - 16*den(1 + N)*S(R(-2,-2),1 + N)
          - 480*den(1 + N)*S(R(-2,-2,1),1 + N)
          - 2968/3*den(1 + N)*S(R(-2,1),1 + N)
          + 2848/3*den(1 + N)*S(R(-2,1,-2),1 + N)
          - 1056*den(1 + N)*S(R(-2,1,1),1 + N)
          - 192*den(1 + N)*S(R(-2,1,1,1),1 + N)
          + 544/3*den(1 + N)*S(R(-2,1,2),1 + N)
          + 2336/3*den(1 + N)*S(R(-2,2),1 + N)
          + 288*den(1 + N)*S(R(-2,2,1),1 + N)
          - 1408/3*den(1 + N)*S(R(-2,3),1 + N)
          - 32477/36*den(1 + N)*S(R(1),1 + N)
          - 544*den(1 + N)*S(R(1),1 + N)*z3
          - 7568/3*den(1 + N)*S(R(1,-4),1 + N)
          + 2344/3*den(1 + N)*S(R(1,-3),1 + N)
          + 10624/3*den(1 + N)*S(R(1,-3,1),1 + N)
          + 1384/3*den(1 + N)*S(R(1,-2),1 + N)
          - 1120/3*den(1 + N)*S(R(1,-2,-2),1 + N)
          - 3488/3*den(1 + N)*S(R(1,-2,1),1 + N)
          - 1600*den(1 + N)*S(R(1,-2,1,1),1 + N)
          + 3776/3*den(1 + N)*S(R(1,-2,2),1 + N)
          - 4124/3*den(1 + N)*S(R(1,1),1 + N)
          + 704*den(1 + N)*S(R(1,1),1 + N)*z3
          + 2624*den(1 + N)*S(R(1,1,-3),1 + N)
          - 176/3*den(1 + N)*S(R(1,1,-2),1 + N)
          - 2752*den(1 + N)*S(R(1,1,-2,1),1 + N)
          - 90*den(1 + N)*S(R(1,1,1),1 + N)
          - 576*den(1 + N)*S(R(1,1,1,-2),1 + N)
          + 576*den(1 + N)*S(R(1,1,1,1),1 + N)
          + 480*den(1 + N)*S(R(1,1,1,1,1),1 + N)
          - 672*den(1 + N)*S(R(1,1,1,2),1 + N)
          - 2072/3*den(1 + N)*S(R(1,1,2),1 + N)
          - 576*den(1 + N)*S(R(1,1,2,1),1 + N)
          + 144*den(1 + N)*S(R(1,1,3),1 + N)
          + 686/3*den(1 + N)*S(R(1,2),1 + N)
          + 544*den(1 + N)*S(R(1,2,-2),1 + N)
          - 1832/3*den(1 + N)*S(R(1,2,1),1 + N)
          - 528*den(1 + N)*S(R(1,2,1,1),1 + N)
          + 672*den(1 + N)*S(R(1,2,2),1 + N)
          + 1112/3*den(1 + N)*S(R(1,3),1 + N)
          + 896*den(1 + N)*S(R(1,3,1),1 + N)
          + 608/3*den(1 + N)*S(R(1,4),1 + N)
          + 3248/3*den(1 + N)*S(R(2),1 + N)
          - 512*den(1 + N)*S(R(2),1 + N)*z3
          - 6080/3*den(1 + N)*S(R(2,-3),1 + N)
          - 112/3*den(1 + N)*S(R(2,-2),1 + N)
          + 2112*den(1 + N)*S(R(2,-2,1),1 + N)
          + 1094/3*den(1 + N)*S(R(2,1),1 + N)
          + 576*den(1 + N)*S(R(2,1,-2),1 + N)
          - 1568/3*den(1 + N)*S(R(2,1,1),1 + N)
          - 528*den(1 + N)*S(R(2,1,1,1),1 + N)
          + 1984/3*den(1 + N)*S(R(2,1,2),1 + N)
          + 512*den(1 + N)*S(R(2,2),1 + N)
          + 576*den(1 + N)*S(R(2,2,1),1 + N)
          - 560/3*den(1 + N)*S(R(2,3),1 + N)
          - 1318/3*den(1 + N)*S(R(3),1 + N)
          - 2144/3*den(1 + N)*S(R(3,-2),1 + N)
          + 576*den(1 + N)*S(R(3,1),1 + N)
          + 1792/3*den(1 + N)*S(R(3,1,1),1 + N)
          - 1744/3*den(1 + N)*S(R(3,2),1 + N)
          - 208/3*den(1 + N)*S(R(4),1 + N)
          - 432*den(1 + N)*S(R(4,1),1 + N)
          - 112*den(1 + N)*S(R(5),1 + N)
          - 224/3*den(2 + N)^2*z3
          + 248/3*den(2 + N)^3
          - 3904/9*den(2 + N)^4
          + 320*den(2 + N)^5
          - 1552/3*den(2 + N)^4*S(R(1),2 + N)
          + 192*den(2 + N)^3*S(R(-2),2 + N)
          + 3904/9*den(2 + N)^3*S(R(1),2 + N)
          + 64*den(2 + N)^3*S(R(1,1),2 + N)
          - 64*den(2 + N)^3*S(R(2),2 + N)
          + 576*den(2 + N)^2*S(R(-3),2 + N)
          - 3904/9*den(2 + N)^2*S(R(-2),2 + N)
          - 832*den(2 + N)^2*S(R(-2,1),2 + N)
          - 64*den(2 + N)^2*S(R(1,-2),2 + N)
          - 176/3*den(2 + N)^2*S(R(3),2 + N)
          + 256*den(2 + N)*S(R(-4),2 + N)
          - 3904/9*den(2 + N)*S(R(-3),2 + N)
          - 576*den(2 + N)*S(R(-3,1),2 + N)
          + 248/3*den(2 + N)*S(R(-2),2 + N)
          + 128*den(2 + N)*S(R(-2,-2),2 + N)
          + 3904/9*den(2 + N)*S(R(-2,1),2 + N)
          + 64*den(2 + N)*S(R(-2,1,1),2 + N)
          - 64*den(2 + N)*S(R(-2,2),2 + N)
          + 224/3*den(2 + N)*S(R(1),2 + N)*z3
          - 576*den(2 + N)*S(R(1,-3),2 + N)
          + 3904/9*den(2 + N)*S(R(1,-2),2 + N)
          + 832*den(2 + N)*S(R(1,-2,1),2 + N)
          + 64*den(2 + N)*S(R(1,1,-2),2 + N)
          + 176/3*den(2 + N)*S(R(1,3),2 + N)
          - 64*den(2 + N)*S(R(2,-2),2 + N)
          - 176/3*den(2 + N)*S(R(3,1),2 + N)
          - 64*den(2 + N)*S(R(4),2 + N)
          + 236387/72*den(N)
          - 960*den(N)*z5
          + 48*den(N)*z4
          + 1312*den(N)*z3
          - 44057/36*den(N)^2
          - 48*den(N)^2*z4
          - 2344/3*den(N)^2*z3
          + 5431/9*den(N)^3
          + 1648/3*den(N)^3*z3
          - 222*den(N)^4
          + 178*den(N)^5
          - 212*den(N)^6
          + 1292/3*den(N)^5*S(R(1),N)
          - 128/3*den(N)^4*S(R(-2),N)
          - 2650/3*den(N)^4*S(R(1),N)
          - 328/3*den(N)^4*S(R(1,1),N)
          + 128*den(N)^4*S(R(2),N)
          - 1184/3*den(N)^3*S(R(-3),N)
          + 32*den(N)^3*S(R(-2),N)
          + 3616/3*den(N)^3*S(R(-2,1),N)
          + 4076/3*den(N)^3*S(R(1),N)
          - 1696/3*den(N)^3*S(R(1,-2),N)
          + 1640/3*den(N)^3*S(R(1,1),N)
          - 304*den(N)^3*S(R(1,1,1),N)
          + 848/3*den(N)^3*S(R(1,2),N)
          - 508*den(N)^3*S(R(2),N)
          + 544/3*den(N)^3*S(R(2,1),N)
          + 448/3*den(N)^3*S(R(3),N)
          - 880*den(N)^2*S(R(-4),N)
          + 560/3*den(N)^2*S(R(-3),N)
          + 5024/3*den(N)^2*S(R(-3,1),N)
          - 120*den(N)^2*S(R(-2),N)
          - 288*den(N)^2*S(R(-2,-2),N)
          - 3488/3*den(N)^2*S(R(-2,1),N)
          - 2432/3*den(N)^2*S(R(-2,1,1),N)
          + 1856/3*den(N)^2*S(R(-2,2),N)
          - 6943/9*den(N)^2*S(R(1),N)
          - 384*den(N)^2*S(R(1),N)*z3
          + 2656/3*den(N)^2*S(R(1,-3),N)
          + 2336/3*den(N)^2*S(R(1,-2),N)
          - 4096/3*den(N)^2*S(R(1,-2,1),N)
          - 850*den(N)^2*S(R(1,1),N)
          - 128/3*den(N)^2*S(R(1,1,-2),N)
          + 96*den(N)^2*S(R(1,1,1),N)
          + 480*den(N)^2*S(R(1,1,1,1),N)
          - 1744/3*den(N)^2*S(R(1,1,2),N)
          - 128/3*den(N)^2*S(R(1,2),N)
          - 512*den(N)^2*S(R(1,2,1),N)
          + 232*den(N)^2*S(R(1,3),N)
          + 2294/3*den(N)^2*S(R(2),N)
          + 32*den(N)^2*S(R(2,-2),N)
          + 272/3*den(N)^2*S(R(2,1),N)
          - 1472/3*den(N)^2*S(R(2,1,1),N)
          + 1280/3*den(N)^2*S(R(2,2),N)
          - 788/3*den(N)^2*S(R(3),N)
          + 2008/3*den(N)^2*S(R(3,1),N)
          + 120*den(N)^2*S(R(4),N)
          - 1104*den(N)*S(R(-5),N)
          + 2288/3*den(N)*S(R(-4),N)
          + 1744*den(N)*S(R(-4,1),N)
          - 80/3*den(N)*S(R(-3),N)
          + 992/3*den(N)*S(R(-3,-2),N)
          - 5600/3*den(N)*S(R(-3,1),N)
          - 3520/3*den(N)*S(R(-3,1,1),N)
          + 2704/3*den(N)*S(R(-3,2),N)
          + 4468/9*den(N)*S(R(-2),N)
          + 320*den(N)*S(R(-2),N)*z3
          + 896/3*den(N)*S(R(-2,-3),N)
          + 544/3*den(N)*S(R(-2,-2),N)
          + 480*den(N)*S(R(-2,-2,1),N)
          + 2968/3*den(N)*S(R(-2,1),N)
          - 2848/3*den(N)*S(R(-2,1,-2),N)
          + 1056*den(N)*S(R(-2,1,1),N)
          + 192*den(N)*S(R(-2,1,1,1),N)
          - 544/3*den(N)*S(R(-2,1,2),N)
          - 2336/3*den(N)*S(R(-2,2),N)
          - 288*den(N)*S(R(-2,2,1),N)
          + 1408/3*den(N)*S(R(-2,3),N)
          + 29837/36*den(N)*S(R(1),N)
          + 720*den(N)*S(R(1),N)*z3
          + 7568/3*den(N)*S(R(1,-4),N)
          - 1640/3*den(N)*S(R(1,-3),N)
          - 10624/3*den(N)*S(R(1,-3,1),N)
          - 488*den(N)*S(R(1,-2),N)
          + 1120/3*den(N)*S(R(1,-2,-2),N)
          + 3200/3*den(N)*S(R(1,-2,1),N)
          + 1600*den(N)*S(R(1,-2,1,1),N)
          - 3776/3*den(N)*S(R(1,-2,2),N)
          + 3983/3*den(N)*S(R(1,1),N)
          - 704*den(N)*S(R(1,1),N)*z3
          - 2624*den(N)*S(R(1,1,-3),N)
          - 144*den(N)*S(R(1,1,-2),N)
          + 2752*den(N)*S(R(1,1,-2,1),N)
          + 222*den(N)*S(R(1,1,1),N)
          + 576*den(N)*S(R(1,1,1,-2),N)
          - 432*den(N)*S(R(1,1,1,1),N)
          - 480*den(N)*S(R(1,1,1,1,1),N)
          + 672*den(N)*S(R(1,1,1,2),N)
          + 1480/3*den(N)*S(R(1,1,2),N)
          + 576*den(N)*S(R(1,1,2,1),N)
          - 144*den(N)*S(R(1,1,3),N)
          - 946/3*den(N)*S(R(1,2),N)
          - 544*den(N)*S(R(1,2,-2),N)
          + 1384/3*den(N)*S(R(1,2,1),N)
          + 528*den(N)*S(R(1,2,1,1),N)
          - 672*den(N)*S(R(1,2,2),N)
          - 944/3*den(N)*S(R(1,3),N)
          - 896*den(N)*S(R(1,3,1),N)
          - 608/3*den(N)*S(R(1,4),N)
          - 889*den(N)*S(R(2),N)
          + 512*den(N)*S(R(2),N)*z3
          + 6080/3*den(N)*S(R(2,-3),N)
          + 544/3*den(N)*S(R(2,-2),N)
          - 2112*den(N)*S(R(2,-2,1),N)
          - 1550/3*den(N)*S(R(2,1),N)
          - 576*den(N)*S(R(2,1,-2),N)
          + 1096/3*den(N)*S(R(2,1,1),N)
          + 528*den(N)*S(R(2,1,1,1),N)
          - 1984/3*den(N)*S(R(2,1,2),N)
          - 1088/3*den(N)*S(R(2,2),N)
          - 576*den(N)*S(R(2,2,1),N)
          + 560/3*den(N)*S(R(2,3),N)
          + 1372/3*den(N)*S(R(3),N)
          + 2144/3*den(N)*S(R(3,-2),N)
          - 1280/3*den(N)*S(R(3,1),N)
          - 1792/3*den(N)*S(R(3,1,1),N)
          + 1744/3*den(N)*S(R(3,2),N)
          + 16/3*den(N)*S(R(4),N)
          + 432*den(N)*S(R(4,1),N)
          + 112*den(N)*S(R(5),N)
          - 544*S(R(-6),N)
          - 1192/3*S(R(-5),N)
          - 8/3*S(R(-5),N)*N
          - 8/3*S(R(-5),N)*N^2
          + 1120*S(R(-5,1),N)
          + 956/3*S(R(-4),N)
          + 2560/3*S(R(-4,-2),N)
          + 104*S(R(-4,1),N)
          - 864*S(R(-4,1,1),N)
          + 1952/3*S(R(-4,2),N)
          - 440/3*S(R(-3),N)
          + 1216*S(R(-3),N)*z3
          + 1920*S(R(-3,-3),N)
          - 288*S(R(-3,-2),N)
          - 2048/3*S(R(-3,-2,1),N)
          + 976/3*S(R(-3,1),N)
          - 2304*S(R(-3,1,-2),N)
          + 256*S(R(-3,1,1),N)
          + 192*S(R(-3,1,1,1),N)
          - 192*S(R(-3,1,2),N)
          - 168*S(R(-3,2),N)
          - 832/3*S(R(-3,2,1),N)
          + 1024/3*S(R(-3,3),N)
          + 980/3*S(R(-2),N)
          - 96*S(R(-2),N)*z4
          + 224/3*S(R(-2),N)*z3
          + 16/3*S(R(-2),N)*N*z3
          + 16/3*S(R(-2),N)*N^2*z3
          + 1088*S(R(-2,-4),N)
          - 1616/3*S(R(-2,-3),N)
          - 16/3*S(R(-2,-3),N)*N
          - 16/3*S(R(-2,-3),N)*N^2
          - 4672/3*S(R(-2,-3,1),N)
          - 296/3*S(R(-2,-2),N)
          + 128/3*S(R(-2,-2,-2),N)
          + 1744/3*S(R(-2,-2,1),N)
          + 32/3*S(R(-2,-2,1),N)*N
          + 32/3*S(R(-2,-2,1),N)*N^2
          + 192*S(R(-2,-2,1,1),N)
          - 192*S(R(-2,-2,2),N)
          + 208/3*S(R(-2,1),N)
          - 704*S(R(-2,1),N)*z3
          - 2240*S(R(-2,1,-3),N)
          + 1008*S(R(-2,1,-2),N)
          + 6464/3*S(R(-2,1,-2,1),N)
          - 64*S(R(-2,1,1),N)
          + 2624/3*S(R(-2,1,1,-2),N)
          + 64/3*S(R(-2,1,1,2),N)
          - 16*S(R(-2,1,2),N)
          - 64/3*S(R(-2,1,2,1),N)
          + 128*S(R(-2,1,3),N)
          + 64*S(R(-2,2),N)
          - 704*S(R(-2,2,-2),N)
          + 16*S(R(-2,2,1),N)
          - 128/3*S(R(-2,2,2),N)
          + 192*S(R(-2,3,1),N)
          - 128*S(R(-2,4),N)
          + 1001/8*S(R(1),N)
          - 1120*S(R(1),N)*z5
          - 632*S(R(1),N)*z3
          + 2528*S(R(1,-5),N)
          + 72*S(R(1,-4),N)
          - 4192*S(R(1,-4,1),N)
          - 1264/3*S(R(1,-3),N)
          - 1792/3*S(R(1,-3,-2),N)
          + 800*S(R(1,-3,1),N)
          + 7232/3*S(R(1,-3,1,1),N)
          - 5600/3*S(R(1,-3,2),N)
          - 64*S(R(1,-2),N)
          - 1216*S(R(1,-2),N)*z3
          - 1216/3*S(R(1,-2,-3),N)
          + 144*S(R(1,-2,-2),N)
          - 1472*S(R(1,-2,-2,1),N)
          - 992/3*S(R(1,-2,1),N)
          + 6080/3*S(R(1,-2,1,-2),N)
          - 512*S(R(1,-2,1,1),N)
          - 384*S(R(1,-2,1,1,1),N)
          + 1088/3*S(R(1,-2,1,2),N)
          + 384*S(R(1,-2,2),N)
          + 576*S(R(1,-2,2,1),N)
          - 2432/3*S(R(1,-2,3),N)
          + 187/2*S(R(1,1),N)
          - 17440/3*S(R(1,1,-4),N)
          + 480*S(R(1,1,-3),N)
          + 24896/3*S(R(1,1,-3,1),N)
          + 512*S(R(1,1,-2),N)
          - 3008/3*S(R(1,1,-2,-2),N)
          - 768*S(R(1,1,-2,1),N)
          - 3328*S(R(1,1,-2,1,1),N)
          + 7936/3*S(R(1,1,-2,2),N)
          - 279*S(R(1,1,1),N)
          + 576*S(R(1,1,1),N)*z3
          + 6848*S(R(1,1,1,-3),N)
          - 576*S(R(1,1,1,-2),N)
          - 7296*S(R(1,1,1,-2,1),N)
          - 216*S(R(1,1,1,1),N)
          - 1536*S(R(1,1,1,1,-2),N)
          + 720*S(R(1,1,1,1,1),N)
          + 960*S(R(1,1,1,1,1,1),N)
          - 1344*S(R(1,1,1,1,2),N)
          - 864*S(R(1,1,1,2),N)
          - 1152*S(R(1,1,1,2,1),N)
          + 736*S(R(1,1,1,3),N)
          + 496*S(R(1,1,2),N)
          + 1472*S(R(1,1,2,-2),N)
          - 720*S(R(1,1,2,1),N)
          - 1056*S(R(1,1,2,1,1),N)
          + 1344*S(R(1,1,2,2),N)
          + 24*S(R(1,1,3),N)
          + 1216*S(R(1,1,3,1),N)
          + 2368/3*S(R(1,1,4),N)
          + 397*S(R(1,2),N)
          - 704*S(R(1,2),N)*z3
          - 15040/3*S(R(1,2,-3),N)
          + 240*S(R(1,2,-2),N)
          + 5248*S(R(1,2,-2,1),N)
          + 1148/3*S(R(1,2,1),N)
          + 1536*S(R(1,2,1,-2),N)
          - 648*S(R(1,2,1,1),N)
          - 1056*S(R(1,2,1,1,1),N)
          + 3968/3*S(R(1,2,1,2),N)
          + 640*S(R(1,2,2),N)
          + 1152*S(R(1,2,2,1),N)
          - 1696/3*S(R(1,2,3),N)
          - 370*S(R(1,3),N)
          - 5248/3*S(R(1,3,-2),N)
          + 752*S(R(1,3,1),N)
          + 3392/3*S(R(1,3,1,1),N)
          - 3296/3*S(R(1,3,2),N)
          - 144*S(R(1,4),N)
          - 96*S(R(1,4,1),N)
          - 544*S(R(1,5),N)
          - 2407/6*S(R(2),N)
          + 384*S(R(2),N)*z3
          + 3712*S(R(2,-4),N)
          - 32*S(R(2,-3),N)
          - 16096/3*S(R(2,-3,1),N)
          - 1360/3*S(R(2,-2),N)
          + 1856/3*S(R(2,-2,-2),N)
          + 480*S(R(2,-2,1),N)
          + 5824/3*S(R(2,-2,1,1),N)
          - 1536*S(R(2,-2,2),N)
          + 791/3*S(R(2,1),N)
          - 512*S(R(2,1),N)*z3
          - 5024*S(R(2,1,-3),N)
          + 224*S(R(2,1,-2),N)
          + 5248*S(R(2,1,-2,1),N)
          + 1504/3*S(R(2,1,1),N)
          + 1600*S(R(2,1,1,-2),N)
          - 648*S(R(2,1,1,1),N)
          - 1152*S(R(2,1,1,1,1),N)
          + 1440*S(R(2,1,1,2),N)
          + 600*S(R(2,1,2),N)
          + 3680/3*S(R(2,1,2,1),N)
          - 1888/3*S(R(2,1,3),N)
          - 740*S(R(2,2),N)
          - 1280*S(R(2,2,-2),N)
          + 488*S(R(2,2,1),N)
          + 3520/3*S(R(2,2,1,1),N)
          - 3488/3*S(R(2,2,2),N)
          + 56*S(R(2,3),N)
          - 3200/3*S(R(2,3,1),N)
          - 448*S(R(2,4),N)
          - 337/3*S(R(3),N)
          + 1216/3*S(R(3),N)*z3
          + 8960/3*S(R(3,-3),N)
          + 224/3*S(R(3,-2),N)
          + 16/3*S(R(3,-2),N)*N
          + 16/3*S(R(3,-2),N)*N^2
          - 2944*S(R(3,-2,1),N)
          - 718*S(R(3,1),N)
          - 4736/3*S(R(3,1,-2),N)
          + 512*S(R(3,1,1),N)
          + 1184*S(R(3,1,1,1),N)
          - 1184*S(R(3,1,2),N)
          - 240*S(R(3,2),N)
          - 3104/3*S(R(3,2,1),N)
          + 1120/3*S(R(3,3),N)
          + 406/3*S(R(4),N)
          + 1024*S(R(4,-2),N)
          - 2288/3*S(R(4,1),N)
          - 16/3*S(R(4,1),N)*N
          - 16/3*S(R(4,1),N)*N^2
          - 2912/3*S(R(4,1,1),N)
          + 704*S(R(4,2),N)
          + 760/3*S(R(5),N)
          + 8/3*S(R(5),N)*N
          + 8/3*S(R(5),N)*N^2
          + 384*S(R(5,1),N)
          + 64*S(R(6),N)
          )

       + theta( - 3 + N)*[dabc^2/n]*16*fl02 * (
          - 64/3*den( - 1 + N)^2*S(R(-3), - 1 + N)
          + 64/3*den( - 1 + N)^2*S(R(-2,1), - 1 + N)
          + 64/3*den( - 1 + N)^2*S(R(1,-2), - 1 + N)
          - 224/9*den( - 1 + N)*S(R(-4), - 1 + N)
          + 1072/27*den( - 1 + N)*S(R(-3), - 1 + N)
          + 112/3*den( - 1 + N)*S(R(-3,1), - 1 + N)
          + 4/3*den( - 1 + N)*S(R(-2), - 1 + N)
          - 1072/27*den( - 1 + N)*S(R(-2,1), - 1 + N)
          - 160/9*den( - 1 + N)*S(R(-2,1,1), - 1 + N)
          + 32/3*den( - 1 + N)*S(R(-2,2), - 1 + N)
          + 32*den( - 1 + N)*S(R(1), - 1 + N)*z3
          + 112/3*den( - 1 + N)*S(R(1,-3), - 1 + N)
          - 1072/27*den( - 1 + N)*S(R(1,-2), - 1 + N)
          - 256/9*den( - 1 + N)*S(R(1,-2,1), - 1 + N)
          - 160/9*den( - 1 + N)*S(R(1,1,-2), - 1 + N)
          - 56/9*den( - 1 + N)*S(R(1,3), - 1 + N)
          + 32/3*den( - 1 + N)*S(R(2,-2), - 1 + N)
          - 8/9*den( - 1 + N)*S(R(3,1), - 1 + N)
          + 32/9*den( - 1 + N)*S(R(4), - 1 + N)
          + 4376/27*den(1 + N)
          - 172*den(1 + N)*z3
          - 409/3*den(1 + N)^2
          + 154/27*den(1 + N)^3
          + 116/3*den(1 + N)^4
          - 24*den(1 + N)^5*S(R(1),1 + N)
          + 40/3*den(1 + N)^4*S(R(-2),1 + N)
          - 32/3*den(1 + N)^4*S(R(1),1 + N)
          + 20*den(1 + N)^4*S(R(1,1),1 + N)
          - 12*den(1 + N)^4*S(R(2),1 + N)
          + 112/3*den(1 + N)^3*S(R(-3),1 + N)
          - 4/3*den(1 + N)^3*S(R(-2),1 + N)
          - 88/3*den(1 + N)^3*S(R(-2,1),1 + N)
          - 92/9*den(1 + N)^3*S(R(1),1 + N)
          - 104/3*den(1 + N)^3*S(R(1,-2),1 + N)
          + 30*den(1 + N)^3*S(R(1,1),1 + N)
          - 8/3*den(1 + N)^3*S(R(1,2),1 + N)
          - 58/3*den(1 + N)^3*S(R(2),1 + N)
          + 8/3*den(1 + N)^3*S(R(2,1),1 + N)
          - 4/3*den(1 + N)^3*S(R(3),1 + N)
          + 56/3*den(1 + N)^2*S(R(-4),1 + N)
          + 4*den(1 + N)^2*S(R(-3),1 + N)
          - 28/3*den(1 + N)^2*S(R(-3,1),1 + N)
          - 284/3*den(1 + N)^2*S(R(-2),1 + N)
          - 16/3*den(1 + N)^2*S(R(-2,-2),1 + N)
          - 20/3*den(1 + N)^2*S(R(-2,1),1 + N)
          + 8/3*den(1 + N)^2*S(R(-2,2),1 + N)
          - 2038/27*den(1 + N)^2*S(R(1),1 + N)
          - 64*den(1 + N)^2*S(R(1),1 + N)*z3
          - 116/3*den(1 + N)^2*S(R(1,-3),1 + N)
          + 20*den(1 + N)^2*S(R(1,-2),1 + N)
          + 40/3*den(1 + N)^2*S(R(1,-2,1),1 + N)
          + 410/9*den(1 + N)^2*S(R(1,1),1 + N)
          + 80/3*den(1 + N)^2*S(R(1,1,-2),1 + N)
          - 4*den(1 + N)^2*S(R(1,2),1 + N)
          + 12*den(1 + N)^2*S(R(1,3),1 + N)
          - 24*den(1 + N)^2*S(R(2),1 + N)
          - 56/3*den(1 + N)^2*S(R(2,-2),1 + N)
          + 4*den(1 + N)^2*S(R(2,1),1 + N)
          - 4/3*den(1 + N)^2*S(R(2,2),1 + N)
          - 26/3*den(1 + N)^2*S(R(3),1 + N)
          - 4*den(1 + N)^2*S(R(3,1),1 + N)
          + 16/3*den(1 + N)^2*S(R(4),1 + N)
          - 28/3*den(1 + N)*S(R(-4),1 + N)
          + 8*den(1 + N)*S(R(-3),1 + N)
          + 42*den(1 + N)*S(R(-3,1),1 + N)
          - 442/27*den(1 + N)*S(R(-2),1 + N)
          - 8*den(1 + N)*S(R(-2,-2),1 + N)
          - 856/9*den(1 + N)*S(R(-2,1),1 + N)
          - 80/3*den(1 + N)*S(R(-2,1,1),1 + N)
          + 20*den(1 + N)*S(R(-2,2),1 + N)
          + 3865/27*den(1 + N)*S(R(1),1 + N)
          - 48*den(1 + N)*S(R(1),1 + N)*z3
          - 2*den(1 + N)*S(R(1,-3),1 + N)
          + 296/9*den(1 + N)*S(R(1,-2),1 + N)
          - 68/3*den(1 + N)*S(R(1,-2,1),1 + N)
          + 910/9*den(1 + N)*S(R(1,1),1 + N)
          + 40/3*den(1 + N)*S(R(1,1,-2),1 + N)
          - 22/3*den(1 + N)*S(R(1,2),1 + N)
          + 26/3*den(1 + N)*S(R(1,3),1 + N)
          - 64*den(1 + N)*S(R(2),1 + N)
          - 12*den(1 + N)*S(R(2,-2),1 + N)
          + 22/3*den(1 + N)*S(R(2,1),1 + N)
          - 2*den(1 + N)*S(R(2,2),1 + N)
          + 106/9*den(1 + N)*S(R(3),1 + N)
          - 22/3*den(1 + N)*S(R(3,1),1 + N)
          + 40/3*den(1 + N)*S(R(4),1 + N)
          + 32*den(2 + N)^2*z3
          - 4/3*den(2 + N)^3
          - 1072/27*den(2 + N)^4
          + 64/3*den(2 + N)^5
          - 280/9*den(2 + N)^4*S(R(1),2 + N)
          + 32/9*den(2 + N)^3*S(R(-2),2 + N)
          + 1072/27*den(2 + N)^3*S(R(1),2 + N)
          + 160/9*den(2 + N)^3*S(R(1,1),2 + N)
          - 32/3*den(2 + N)^3*S(R(2),2 + N)
          + 272/9*den(2 + N)^2*S(R(-3),2 + N)
          - 1072/27*den(2 + N)^2*S(R(-2),2 + N)
          - 64/3*den(2 + N)^2*S(R(-2,1),2 + N)
          - 32/3*den(2 + N)^2*S(R(1,-2),2 + N)
          - 56/9*den(2 + N)^2*S(R(3),2 + N)
          + 224/9*den(2 + N)*S(R(-4),2 + N)
          - 1072/27*den(2 + N)*S(R(-3),2 + N)
          - 112/3*den(2 + N)*S(R(-3,1),2 + N)
          - 4/3*den(2 + N)*S(R(-2),2 + N)
          + 1072/27*den(2 + N)*S(R(-2,1),2 + N)
          + 160/9*den(2 + N)*S(R(-2,1,1),2 + N)
          - 32/3*den(2 + N)*S(R(-2,2),2 + N)
          - 32*den(2 + N)*S(R(1),2 + N)*z3
          - 112/3*den(2 + N)*S(R(1,-3),2 + N)
          + 1072/27*den(2 + N)*S(R(1,-2),2 + N)
          + 256/9*den(2 + N)*S(R(1,-2,1),2 + N)
          + 160/9*den(2 + N)*S(R(1,1,-2),2 + N)
          + 56/9*den(2 + N)*S(R(1,3),2 + N)
          - 32/3*den(2 + N)*S(R(2,-2),2 + N)
          + 8/9*den(2 + N)*S(R(3,1),2 + N)
          - 32/9*den(2 + N)*S(R(4),2 + N)
          - 4376/27*den(N)
          + 172*den(N)*z3
          + 4192/27*den(N)^2
          - 48*den(N)^2*z3
          - 2684/27*den(N)^3
          + 64*den(N)^3*z3
          + 8/9*den(N)^4
          + 16*den(N)^6
          - 88/3*den(N)^5*S(R(1),N)
          + 8/3*den(N)^4*S(R(-2),N)
          + 16/3*den(N)^4*S(R(1),N)
          + 20*den(N)^4*S(R(1,1),N)
          - 12*den(N)^4*S(R(2),N)
          + 56/3*den(N)^3*S(R(-3),N)
          - 20/3*den(N)^3*S(R(-2),N)
          + 56/3*den(N)^3*S(R(-2,1),N)
          - 148/9*den(N)^3*S(R(1),N)
          - 104/3*den(N)^3*S(R(1,-2),N)
          - 10/3*den(N)^3*S(R(1,1),N)
          + 8/3*den(N)^3*S(R(1,2),N)
          + 2*den(N)^3*S(R(2),N)
          - 8/3*den(N)^3*S(R(2,1),N)
          - 4/3*den(N)^3*S(R(3),N)
          + 56/3*den(N)^2*S(R(-4),N)
          + 28/3*den(N)^2*S(R(-3),N)
          - 28/3*den(N)^2*S(R(-3,1),N)
          - 44*den(N)^2*S(R(-2),N)
          - 16/3*den(N)^2*S(R(-2,-2),N)
          - 52*den(N)^2*S(R(-2,1),N)
          + 8/3*den(N)^2*S(R(-2,2),N)
          + 2786/27*den(N)^2*S(R(1),N)
          - 64*den(N)^2*S(R(1),N)*z3
          - 116/3*den(N)^2*S(R(1,-3),N)
          + 44*den(N)^2*S(R(1,-2),N)
          + 40/3*den(N)^2*S(R(1,-2,1),N)
          + 410/9*den(N)^2*S(R(1,1),N)
          + 80/3*den(N)^2*S(R(1,1,-2),N)
          - 4*den(N)^2*S(R(1,2),N)
          + 12*den(N)^2*S(R(1,3),N)
          - 82/3*den(N)^2*S(R(2),N)
          - 56/3*den(N)^2*S(R(2,-2),N)
          + 4*den(N)^2*S(R(2,1),N)
          - 4/3*den(N)^2*S(R(2,2),N)
          - 22/3*den(N)^2*S(R(3),N)
          - 4*den(N)^2*S(R(3,1),N)
          + 16/3*den(N)^2*S(R(4),N)
          + 28/3*den(N)*S(R(-4),N)
          - 8*den(N)*S(R(-3),N)
          - 42*den(N)*S(R(-3,1),N)
          + 442/27*den(N)*S(R(-2),N)
          + 8*den(N)*S(R(-2,-2),N)
          + 856/9*den(N)*S(R(-2,1),N)
          + 80/3*den(N)*S(R(-2,1,1),N)
          - 20*den(N)*S(R(-2,2),N)
          - 3865/27*den(N)*S(R(1),N)
          + 48*den(N)*S(R(1),N)*z3
          + 2*den(N)*S(R(1,-3),N)
          - 296/9*den(N)*S(R(1,-2),N)
          + 68/3*den(N)*S(R(1,-2,1),N)
          - 910/9*den(N)*S(R(1,1),N)
          - 40/3*den(N)*S(R(1,1,-2),N)
          + 22/3*den(N)*S(R(1,2),N)
          - 26/3*den(N)*S(R(1,3),N)
          + 64*den(N)*S(R(2),N)
          + 12*den(N)*S(R(2,-2),N)
          - 22/3*den(N)*S(R(2,1),N)
          + 2*den(N)*S(R(2,2),N)
          - 106/9*den(N)*S(R(3),N)
          + 22/3*den(N)*S(R(3,1),N)
          - 40/3*den(N)*S(R(4),N)
          )

       + theta( - 3 + N)*nf*cf*ca * (
          + 142883/486
          + 12*z4
          - 2102/9*z3
          + 32*den( - 1 + N)*z3
          + 64/3*den( - 1 + N)^2*S(R(-2), - 1 + N)
          + 32*den( - 1 + N)*S(R(-3), - 1 + N)
          - 376/9*den( - 1 + N)*S(R(-2), - 1 + N)
          - 32/3*den( - 1 + N)*S(R(-2,1), - 1 + N)
          - 32/3*den( - 1 + N)*S(R(1), - 1 + N)*z3
          - 32/3*den( - 1 + N)*S(R(1,-2), - 1 + N)
          + 16/3*den( - 1 + N)*S(R(1,3), - 1 + N)
          - 16/3*den( - 1 + N)*S(R(3,1), - 1 + N)
          - 327431/729*den(1 + N)
          - 8*den(1 + N)*z4
          + 1012/27*den(1 + N)*z3
          + 42442/81*den(1 + N)^2
          - 128/3*den(1 + N)^2*z3
          - 22036/81*den(1 + N)^3
          + 776/27*den(1 + N)^4
          + 40/3*den(1 + N)^4*S(R(1),1 + N)
          - 496/9*den(1 + N)^3*S(R(-2),1 + N)
          - 64/3*den(1 + N)^3*S(R(1),1 + N)
          - 40/3*den(1 + N)^3*S(R(1,1),1 + N)
          + 32/3*den(1 + N)^3*S(R(2),1 + N)
          - 592/9*den(1 + N)^2*S(R(-3),1 + N)
          + 1472/27*den(1 + N)^2*S(R(-2),1 + N)
          + 128/9*den(1 + N)^2*S(R(-2,1),1 + N)
          + 1660/9*den(1 + N)^2*S(R(1),1 + N)
          + 160/9*den(1 + N)^2*S(R(1,-2),1 + N)
          + 296/9*den(1 + N)^2*S(R(1,1),1 + N)
          + 56/9*den(1 + N)^2*S(R(1,2),1 + N)
          - 40*den(1 + N)^2*S(R(2),1 + N)
          - 56/9*den(1 + N)^2*S(R(2,1),1 + N)
          + 8/9*den(1 + N)^2*S(R(3),1 + N)
          - 400/9*den(1 + N)*S(R(-4),1 + N)
          + 2048/27*den(1 + N)*S(R(-3),1 + N)
          + 32/9*den(1 + N)*S(R(-3,1),1 + N)
          - 5120/81*den(1 + N)*S(R(-2),1 + N)
          + 32/3*den(1 + N)*S(R(-2,-2),1 + N)
          - 1088/27*den(1 + N)*S(R(-2,1),1 + N)
          + 64/9*den(1 + N)*S(R(-2,1,1),1 + N)
          - 21610/81*den(1 + N)*S(R(1),1 + N)
          - 32/3*den(1 + N)*S(R(1),1 + N)*z3
          + 256/9*den(1 + N)*S(R(1,-3),1 + N)
          - 128/9*den(1 + N)*S(R(1,-2),1 + N)
          - 2476/27*den(1 + N)*S(R(1,1),1 + N)
          - 128/9*den(1 + N)*S(R(1,1,-2),1 + N)
          - 176/9*den(1 + N)*S(R(1,1,1),1 + N)
          - 88/9*den(1 + N)*S(R(1,1,2),1 + N)
          + 80/9*den(1 + N)*S(R(1,2),1 + N)
          + 16/9*den(1 + N)*S(R(1,2,1),1 + N)
          + 104/9*den(1 + N)*S(R(1,3),1 + N)
          + 2164/27*den(1 + N)*S(R(2),1 + N)
          + 160/9*den(1 + N)*S(R(2,-2),1 + N)
          + 272/9*den(1 + N)*S(R(2,1),1 + N)
          + 8*den(1 + N)*S(R(2,1,1),1 + N)
          + 16/3*den(1 + N)*S(R(2,2),1 + N)
          - 176/9*den(1 + N)*S(R(3),1 + N)
          - 16*den(1 + N)*S(R(3,1),1 + N)
          - 16/9*den(1 + N)*S(R(4),1 + N)
          + 64*den(2 + N)*z3
          - 32/3*den(2 + N)^2*z3
          + 376/9*den(2 + N)^3
          - 32*den(2 + N)^4
          - 16/3*den(2 + N)^4*S(R(1),2 + N)
          + 80/3*den(2 + N)^3*S(R(1),2 + N)
          - 32/3*den(2 + N)^2*S(R(-2),2 + N)
          - 16*den(2 + N)^2*S(R(2),2 + N)
          + 16/3*den(2 + N)^2*S(R(3),2 + N)
          - 32*den(2 + N)*S(R(-3),2 + N)
          + 376/9*den(2 + N)*S(R(-2),2 + N)
          + 32/3*den(2 + N)*S(R(-2,1),2 + N)
          + 32/3*den(2 + N)*S(R(1),2 + N)*z3
          + 32/3*den(2 + N)*S(R(1,-2),2 + N)
          + 16*den(2 + N)*S(R(1,2),2 + N)
          - 16/3*den(2 + N)*S(R(1,3),2 + N)
          - 16*den(2 + N)*S(R(2,1),2 + N)
          + 16/3*den(2 + N)*S(R(3,1),2 + N)
          + 178499/729*den(N)
          + 8*den(N)*z4
          + 1220/27*den(N)*z3
          - 28604/81*den(N)^2
          - 80/3*den(N)^2*z3
          + 9296/27*den(N)^3
          - 1544/9*den(N)^4
          + 368/9*den(N)^5
          - 208/9*den(N)^4*S(R(1),N)
          + 16/9*den(N)^3*S(R(-2),N)
          + 3032/27*den(N)^3*S(R(1),N)
          + 56/9*den(N)^3*S(R(1,1),N)
          - 8*den(N)^3*S(R(2),N)
          + 112/9*den(N)^2*S(R(-3),N)
          - 224/27*den(N)^2*S(R(-2),N)
          + 64/9*den(N)^2*S(R(-2,1),N)
          - 4972/27*den(N)^2*S(R(1),N)
          - 160/9*den(N)^2*S(R(1,-2),N)
          - 136/3*den(N)^2*S(R(1,1),N)
          - 80/9*den(N)^2*S(R(1,2),N)
          + 424/9*den(N)^2*S(R(2),N)
          + 80/9*den(N)^2*S(R(2,1),N)
          - 8/9*den(N)^2*S(R(3),N)
          + 400/9*den(N)*S(R(-4),N)
          - 2048/27*den(N)*S(R(-3),N)
          - 32/9*den(N)*S(R(-3,1),N)
          + 5120/81*den(N)*S(R(-2),N)
          - 32/3*den(N)*S(R(-2,-2),N)
          + 1088/27*den(N)*S(R(-2,1),N)
          - 64/9*den(N)*S(R(-2,1,1),N)
          + 13096/81*den(N)*S(R(1),N)
          + 32/3*den(N)*S(R(1),N)*z3
          - 256/9*den(N)*S(R(1,-3),N)
          + 128/9*den(N)*S(R(1,-2),N)
          + 1792/27*den(N)*S(R(1,1),N)
          + 128/9*den(N)*S(R(1,1,-2),N)
          + 176/9*den(N)*S(R(1,1,1),N)
          + 88/9*den(N)*S(R(1,1,2),N)
          + 44/9*den(N)*S(R(1,2),N)
          - 16/9*den(N)*S(R(1,2,1),N)
          - 104/9*den(N)*S(R(1,3),N)
          - 1876/27*den(N)*S(R(2),N)
          - 160/9*den(N)*S(R(2,-2),N)
          - 44*den(N)*S(R(2,1),N)
          - 8*den(N)*S(R(2,1,1),N)
          - 16/3*den(N)*S(R(2,2),N)
          + 176/9*den(N)*S(R(3),N)
          + 16*den(N)*S(R(3,1),N)
          + 16/9*den(N)*S(R(4),N)
          + 368/9*S(R(-5),N)
          - 664/27*S(R(-4),N)
          - 64/9*S(R(-4,1),N)
          + 3056/81*S(R(-3),N)
          - 256/3*S(R(-3,-2),N)
          + 320/27*S(R(-3,1),N)
          - 64/9*S(R(-3,1,1),N)
          - 232/9*S(R(-2),N)
          - 224/3*S(R(-2),N)*z3
          - 256/3*S(R(-2,-3),N)
          + 208/3*S(R(-2,-2),N)
          + 128/3*S(R(-2,-2,1),N)
          - 160906/729*S(R(1),N)
          - 16*S(R(1),N)*z4
          + 2888/27*S(R(1),N)*z3
          - 1088/9*S(R(1,-4),N)
          + 2560/27*S(R(1,-3),N)
          + 64/9*S(R(1,-3,1),N)
          - 2656/81*S(R(1,-2),N)
          + 128/3*S(R(1,-2,-2),N)
          - 640/27*S(R(1,-2,1),N)
          + 128/9*S(R(1,-2,1,1),N)
          - 15062/81*S(R(1,1),N)
          + 32*S(R(1,1),N)*z3
          + 1088/9*S(R(1,1,-3),N)
          - 640/9*S(R(1,1,-2),N)
          - 3104/27*S(R(1,1,1),N)
          - 640/9*S(R(1,1,1,-2),N)
          - 352/9*S(R(1,1,1,1),N)
          - 224/9*S(R(1,1,1,2),N)
          + 64/3*S(R(1,1,2),N)
          + 80/9*S(R(1,1,2,1),N)
          + 208/9*S(R(1,1,3),N)
          + 2864/27*S(R(1,2),N)
          + 704/9*S(R(1,2,-2),N)
          + 512/9*S(R(1,2,1),N)
          + 16*S(R(1,2,1,1),N)
          + 16*S(R(1,2,2),N)
          - 592/9*S(R(1,3),N)
          - 176/3*S(R(1,3,1),N)
          + 256/9*S(R(1,4),N)
          + 39818/81*S(R(2),N)
          - 224/3*S(R(2),N)*z3
          - 1088/9*S(R(2,-3),N)
          + 1600/27*S(R(2,-2),N)
          + 64/9*S(R(2,-2,1),N)
          + 7276/27*S(R(2,1),N)
          + 704/9*S(R(2,1,-2),N)
          + 704/9*S(R(2,1,1),N)
          + 160/9*S(R(2,1,2),N)
          - 860/9*S(R(2,2),N)
          - 160/9*S(R(2,2,1),N)
          + 112/9*S(R(2,3),N)
          - 32500/81*S(R(3),N)
          - 800/9*S(R(3,-2),N)
          - 3260/27*S(R(3,1),N)
          - 176/9*S(R(3,1,1),N)
          + 16*S(R(3,2),N)
          + 4712/27*S(R(4),N)
          + 352/9*S(R(4,1),N)
          - 368/9*S(R(5),N)
          )

       + theta( - 3 + N)*nf*cf^2 * (
          - 341/36
          - 12*z4
          + 1112/3*z3
          - 64*den( - 1 + N)*z3
          - 128/3*den( - 1 + N)^2*S(R(-2), - 1 + N)
          - 64*den( - 1 + N)*S(R(-3), - 1 + N)
          + 752/9*den( - 1 + N)*S(R(-2), - 1 + N)
          + 64/3*den( - 1 + N)*S(R(-2,1), - 1 + N)
          + 64/3*den( - 1 + N)*S(R(1,-2), - 1 + N)
          - 2371/27*den(1 + N)
          + 8*den(1 + N)*z4
          + 440/9*den(1 + N)*z3
          - 4387/162*den(1 + N)^2
          + 32/3*den(1 + N)^2*z3
          - 4954/27*den(1 + N)^3
          + 2830/9*den(1 + N)^4
          - 364/3*den(1 + N)^5
          + 1084/9*den(1 + N)^4*S(R(1),1 + N)
          + 992/9*den(1 + N)^3*S(R(-2),1 + N)
          - 1078/3*den(1 + N)^3*S(R(1),1 + N)
          - 304/3*den(1 + N)^3*S(R(1,1),1 + N)
          + 944/9*den(1 + N)^3*S(R(2),1 + N)
          + 1184/9*den(1 + N)^2*S(R(-3),1 + N)
          - 2944/27*den(1 + N)^2*S(R(-2),1 + N)
          - 256/9*den(1 + N)^2*S(R(-2,1),1 + N)
          + 20486/81*den(1 + N)^2*S(R(1),1 + N)
          - 320/9*den(1 + N)^2*S(R(1,-2),1 + N)
          + 656/3*den(1 + N)^2*S(R(1,1),1 + N)
          + 728/9*den(1 + N)^2*S(R(1,1,1),1 + N)
          - 296/3*den(1 + N)^2*S(R(1,2),1 + N)
          - 5584/27*den(1 + N)^2*S(R(2),1 + N)
          - 680/9*den(1 + N)^2*S(R(2,1),1 + N)
          + 736/9*den(1 + N)^2*S(R(3),1 + N)
          + 800/9*den(1 + N)*S(R(-4),1 + N)
          - 4096/27*den(1 + N)*S(R(-3),1 + N)
          - 64/9*den(1 + N)*S(R(-3,1),1 + N)
          + 10240/81*den(1 + N)*S(R(-2),1 + N)
          - 64/3*den(1 + N)*S(R(-2,-2),1 + N)
          + 2176/27*den(1 + N)*S(R(-2,1),1 + N)
          - 128/9*den(1 + N)*S(R(-2,1,1),1 + N)
          - 1613/18*den(1 + N)*S(R(1),1 + N)
          + 112/3*den(1 + N)*S(R(1),1 + N)*z3
          - 512/9*den(1 + N)*S(R(1,-3),1 + N)
          + 256/9*den(1 + N)*S(R(1,-2),1 + N)
          - 1816/9*den(1 + N)*S(R(1,1),1 + N)
          + 256/9*den(1 + N)*S(R(1,1,-2),1 + N)
          - 440/3*den(1 + N)*S(R(1,1,1),1 + N)
          - 160/3*den(1 + N)*S(R(1,1,1,1),1 + N)
          + 608/9*den(1 + N)*S(R(1,1,2),1 + N)
          + 536/3*den(1 + N)*S(R(1,2),1 + N)
          + 176/3*den(1 + N)*S(R(1,2,1),1 + N)
          - 728/9*den(1 + N)*S(R(1,3),1 + N)
          + 17516/81*den(1 + N)*S(R(2),1 + N)
          - 320/9*den(1 + N)*S(R(2,-2),1 + N)
          + 1528/9*den(1 + N)*S(R(2,1),1 + N)
          + 544/9*den(1 + N)*S(R(2,1,1),1 + N)
          - 688/9*den(1 + N)*S(R(2,2),1 + N)
          - 4544/27*den(1 + N)*S(R(3),1 + N)
          - 520/9*den(1 + N)*S(R(3,1),1 + N)
          + 712/9*den(1 + N)*S(R(4),1 + N)
          - 160*den(2 + N)*z3
          - 752/9*den(2 + N)^3
          + 64*den(2 + N)^4
          - 176/3*den(2 + N)^3*S(R(1),2 + N)
          + 64/3*den(2 + N)^2*S(R(-2),2 + N)
          + 112/3*den(2 + N)^2*S(R(2),2 + N)
          + 64*den(2 + N)*S(R(-3),2 + N)
          - 752/9*den(2 + N)*S(R(-2),2 + N)
          - 64/3*den(2 + N)*S(R(-2,1),2 + N)
          - 64/3*den(2 + N)*S(R(1,-2),2 + N)
          - 112/3*den(2 + N)*S(R(1,2),2 + N)
          + 112/3*den(2 + N)*S(R(2,1),2 + N)
          + 15451/108*den(N)
          - 8*den(N)*z4
          - 1232/9*den(N)*z3
          + 10351/162*den(N)^2
          + 256/3*den(N)^2*z3
          - 7102/27*den(N)^3
          + 4358/27*den(N)^4
          - 124/3*den(N)^5
          - 404/9*den(N)^4*S(R(1),N)
          - 32/9*den(N)^3*S(R(-2),N)
          + 1166/27*den(N)^3*S(R(1),N)
          + 704/9*den(N)^3*S(R(1,1),N)
          - 608/9*den(N)^3*S(R(2),N)
          - 224/9*den(N)^2*S(R(-3),N)
          + 448/27*den(N)^2*S(R(-2),N)
          - 128/9*den(N)^2*S(R(-2,1),N)
          - 2612/81*den(N)^2*S(R(1),N)
          + 320/9*den(N)^2*S(R(1,-2),N)
          - 1072/9*den(N)^2*S(R(1,1),N)
          - 584/9*den(N)^2*S(R(1,1,1),N)
          + 248/3*den(N)^2*S(R(1,2),N)
          + 2848/27*den(N)^2*S(R(2),N)
          + 536/9*den(N)^2*S(R(2,1),N)
          - 592/9*den(N)^2*S(R(3),N)
          - 800/9*den(N)*S(R(-4),N)
          + 4096/27*den(N)*S(R(-3),N)
          + 64/9*den(N)*S(R(-3,1),N)
          - 10240/81*den(N)*S(R(-2),N)
          + 64/3*den(N)*S(R(-2,-2),N)
          - 2176/27*den(N)*S(R(-2,1),N)
          + 128/9*den(N)*S(R(-2,1,1),N)
          + 1117/18*den(N)*S(R(1),N)
          - 112/3*den(N)*S(R(1),N)*z3
          + 512/9*den(N)*S(R(1,-3),N)
          - 256/9*den(N)*S(R(1,-2),N)
          + 1274/9*den(N)*S(R(1,1),N)
          - 256/9*den(N)*S(R(1,1,-2),N)
          + 344/3*den(N)*S(R(1,1,1),N)
          + 160/3*den(N)*S(R(1,1,1,1),N)
          - 608/9*den(N)*S(R(1,1,2),N)
          - 496/3*den(N)*S(R(1,2),N)
          - 176/3*den(N)*S(R(1,2,1),N)
          + 728/9*den(N)*S(R(1,3),N)
          - 9542/81*den(N)*S(R(2),N)
          + 320/9*den(N)*S(R(2,-2),N)
          - 1000/9*den(N)*S(R(2,1),N)
          - 544/9*den(N)*S(R(2,1,1),N)
          + 688/9*den(N)*S(R(2,2),N)
          + 3572/27*den(N)*S(R(3),N)
          + 520/9*den(N)*S(R(3,1),N)
          - 712/9*den(N)*S(R(4),N)
          - 736/9*S(R(-5),N)
          + 1328/27*S(R(-4),N)
          + 128/9*S(R(-4,1),N)
          - 6112/81*S(R(-3),N)
          + 512/3*S(R(-3,-2),N)
          - 640/27*S(R(-3,1),N)
          + 128/9*S(R(-3,1,1),N)
          + 464/9*S(R(-2),N)
          + 448/3*S(R(-2),N)*z3
          + 512/3*S(R(-2,-3),N)
          - 416/3*S(R(-2,-2),N)
          - 256/3*S(R(-2,-2,1),N)
          + 2003/108*S(R(1),N)
          + 16*S(R(1),N)*z4
          - 584/9*S(R(1),N)*z3
          + 2176/9*S(R(1,-4),N)
          - 5120/27*S(R(1,-3),N)
          - 128/9*S(R(1,-3,1),N)
          + 5312/81*S(R(1,-2),N)
          - 256/3*S(R(1,-2,-2),N)
          + 1280/27*S(R(1,-2,1),N)
          - 256/9*S(R(1,-2,1,1),N)
          + 83/9*S(R(1,1),N)
          - 32*S(R(1,1),N)*z3
          - 2176/9*S(R(1,1,-3),N)
          + 1280/9*S(R(1,1,-2),N)
          - 1366/9*S(R(1,1,1),N)
          + 1280/9*S(R(1,1,1,-2),N)
          - 560/3*S(R(1,1,1,1),N)
          - 320/3*S(R(1,1,1,1,1),N)
          + 1312/9*S(R(1,1,1,2),N)
          + 2152/9*S(R(1,1,2),N)
          + 320/3*S(R(1,1,2,1),N)
          - 1456/9*S(R(1,1,3),N)
          + 15334/81*S(R(1,2),N)
          - 1408/9*S(R(1,2,-2),N)
          + 2048/9*S(R(1,2,1),N)
          + 1088/9*S(R(1,2,1,1),N)
          - 1472/9*S(R(1,2,2),N)
          - 5020/27*S(R(1,3),N)
          - 560/9*S(R(1,3,1),N)
          + 848/9*S(R(1,4),N)
          - 4795/27*S(R(2),N)
          + 224/3*S(R(2),N)*z3
          + 2176/9*S(R(2,-3),N)
          - 3200/27*S(R(2,-2),N)
          - 128/9*S(R(2,-2,1),N)
          + 7270/81*S(R(2,1),N)
          - 1408/9*S(R(2,1,-2),N)
          + 688/3*S(R(2,1,1),N)
          + 1312/9*S(R(2,1,1,1),N)
          - 544/3*S(R(2,1,2),N)
          - 5552/27*S(R(2,2),N)
          - 1216/9*S(R(2,2,1),N)
          + 1136/9*S(R(2,3),N)
          + 1082/27*S(R(3),N)
          + 1600/9*S(R(3,-2),N)
          - 8156/27*S(R(3,1),N)
          - 1616/9*S(R(3,1,1),N)
          + 1552/9*S(R(3,2),N)
          + 3268/27*S(R(4),N)
          + 496/3*S(R(4,1),N)
          - 80*S(R(5),N)
          )

       + theta( - 3 + N)*nf^2*cf * (
          - 9517/486
          - 8/9*z3
          + 19936/729*den(1 + N)
          + 16/27*den(1 + N)*z3
          - 2896/81*den(1 + N)^2
          + 1928/81*den(1 + N)^3
          - 184/27*den(1 + N)^4
          + 16/3*den(1 + N)^3*S(R(1),1 + N)
          - 448/27*den(1 + N)^2*S(R(1),1 + N)
          - 32/9*den(1 + N)^2*S(R(1,1),1 + N)
          + 32/9*den(1 + N)^2*S(R(2),1 + N)
          + 1496/81*den(1 + N)*S(R(1),1 + N)
          + 224/27*den(1 + N)*S(R(1,1),1 + N)
          + 16/9*den(1 + N)*S(R(1,1,1),1 + N)
          - 16/9*den(1 + N)*S(R(1,2),1 + N)
          - 224/27*den(1 + N)*S(R(2),1 + N)
          - 16/9*den(1 + N)*S(R(2,1),1 + N)
          + 16/9*den(1 + N)*S(R(3),1 + N)
          - 8974/729*den(N)
          - 16/27*den(N)*z3
          + 1684/81*den(N)^2
          - 1424/81*den(N)^3
          + 184/27*den(N)^4
          - 16/3*den(N)^3*S(R(1),N)
          + 328/27*den(N)^2*S(R(1),N)
          + 32/9*den(N)^2*S(R(1,1),N)
          - 32/9*den(N)^2*S(R(2),N)
          - 812/81*den(N)*S(R(1),N)
          - 152/27*den(N)*S(R(1,1),N)
          - 16/9*den(N)*S(R(1,1,1),N)
          + 16/9*den(N)*S(R(1,2),N)
          + 152/27*den(N)*S(R(2),N)
          + 16/9*den(N)*S(R(2,1),N)
          - 16/9*den(N)*S(R(3),N)
          + 8714/729*S(R(1),N)
          + 32/27*S(R(1),N)*z3
          + 940/81*S(R(1,1),N)
          + 232/27*S(R(1,1,1),N)
          + 32/9*S(R(1,1,1,1),N)
          - 32/9*S(R(1,1,2),N)
          - 232/27*S(R(1,2),N)
          - 32/9*S(R(1,2,1),N)
          + 32/9*S(R(1,3),N)
          - 860/27*S(R(2),N)
          - 536/27*S(R(2,1),N)
          - 64/9*S(R(2,1,1),N)
          + 64/9*S(R(2,2),N)
          + 2440/81*S(R(3),N)
          + 32/3*S(R(3,1),N)
          - 368/27*S(R(4),N)
          )

       + delta( - 1 + N)*cf*ca^2 * (
          - 10874/27
          + 440/3*z5
          )

       + delta( - 1 + N)*cf^2*ca * (
          + 1241/9
          - 176/3*z3
          )

       + delta( - 1 + N)*cf^3 * (
          - 3/2
          )

       + delta( - 1 + N)*[dabc^2/n]*16*fl02 * (
          - 11/3
          + 8*z3
          )

       + delta( - 1 + N)*nf*cf*ca * (
          + 3535/27
          - 80/3*z5
          + 24*z3
          )

       + delta( - 1 + N)*nf*cf^2 * (
          - 133/18
          - 40/3*z3
          )

       + delta( - 1 + N)*nf^2*cf * (
          - 230/27
          );


==> xc3ns2e.f <==
*
* ..File: xc3ns2e.f    F3 NU+NU(BAR) ETC
*
*
* ..The exact 2-loop MS(bar) coefficient function for the non-singlet
*    DIS structure function  F_3^(W^(+)+W^(-)), first calculated in
*    E.B. Zijlstra and W.L. van Neerven, Phys. Lett. B297 (1992) 377,
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..For  F_3^(W^(+)-W^(-))  the present routine can be used together
*    with that for the difference of the even-N and odd-N coefficient
*    function in the file  xcdiff2e.f  presented in & distributed with
*         M. Rogal, S. Moch and A. Vogt,
*         arXiv:0708.3731 [hep-ph] = Nucl. Phys. B790 (2008) 317
*
* =====================================================================
*
*
* ..This is the regular piece, using the HPLOG code. The `M' in the
*    name, for `minus', refers to its basis in odd Mellin-N moments.
*
       FUNCTION X3NM2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ..The soft coefficients for use in X2NP2B and X2NP2C
*
       COMMON / C3SOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      c3qq2 =
     &  + cf*ca * ( 1130.D0/27.D0 + 1415.D0/27.D0*x - 3155.D0/54.D0*dm
     &     - 24.D0*z3 + 12.D0*z3*x + 28.D0*z3*dp + 4.D0*z3*dm - 8.D0/3.D
     &    0*z2 - 20.D0/3.D0*z2*x + 8.D0*z2*x**2 + 88.D0/3.D0*z2*dm + 20.
     &    D0*Hr1(-1)*z2 - 12.D0*Hr1(-1)*z2*x - 32.D0*Hr1(-1)*z2*dp + 39.
     &    D0*Hr1(0) + 81.D0*Hr1(0)*x - 8.D0*Hr1(0)*dp - 239.D0/3.D0*
     &    Hr1(0)*dm - 8.D0*Hr1(0)*z2 + 8.D0*Hr1(0)*z2*dp + 8.D0*Hr1(0)*
     &    z2*dm + 62.D0/9.D0*Hr1(1) + 386.D0/9.D0*Hr1(1)*x - 367.D0/9.D0
     &    *Hr1(1)*dm - 16.D0*Hr1(1)*z2 - 8.D0*Hr1(1)*z2*x + 24.D0*Hr1(1
     &    )*z2*dm + 4.D0*Hr2(-1,0) + 4.D0*Hr2(-1,0)*x + 8.D0*Hr2(-1,0)*
     &    x**2 + 8.D0*Hr2(-1,0)*dx + 7.D0/3.D0*Hr2(0,0) + 19.D0/3.D0*
     &    Hr2(0,0)*x - 8.D0*Hr2(0,0)*x**2 - 110.D0/3.D0*Hr2(0,0)*dm +
     &    20.D0/3.D0*Hr2(0,1) + 20.D0/3.D0*Hr2(0,1)*x - 88.D0/3.D0*Hr2(
     &    0,1)*dm + 22.D0/3.D0*Hr2(1,0) + 22.D0/3.D0*Hr2(1,0)*x - 44.D0/
     &    3.D0*Hr2(1,0)*dm + 22.D0/3.D0*Hr2(1,1) + 22.D0/3.D0*Hr2(1,1)*
     &    x - 44.D0/3.D0*Hr2(1,1)*dm + 24.D0*Hr3(-1,-1,0) - 8.D0*Hr3(-1
     &    ,-1,0)*x )
      c3qq2 = c3qq2 + cf*ca * (  - 32.D0*Hr3(-1,-1,0)*dp - 24.D0*Hr3(-1
     &    ,0,0) + 16.D0*Hr3(-1,0,0)*x + 40.D0*Hr3(-1,0,0)*dp - 8.D0*
     &    Hr3(-1,0,1) + 8.D0*Hr3(-1,0,1)*x + 16.D0*Hr3(-1,0,1)*dp + 16.D
     &    0*Hr3(0,-1,0)*x + 24.D0*Hr3(0,-1,0)*dp - 24.D0*Hr3(0,-1,0)*dm
     &     + 12.D0*Hr3(0,0,0) - 12.D0*Hr3(0,0,0)*dp - 12.D0*Hr3(0,0,0)*
     &    dm + 8.D0*Hr3(0,0,1) - 8.D0*Hr3(0,0,1)*dp - 8.D0*Hr3(0,0,1)*
     &    dm + 12.D0*Hr3(1,0,0) + 4.D0*Hr3(1,0,0)*x - 16.D0*Hr3(1,0,0)*
     &    dm + 4.D0*Hr3(1,0,1) + 4.D0*Hr3(1,0,1)*x - 8.D0*Hr3(1,0,1)*dm
     &     - 4.D0*Hr3(1,1,0) - 4.D0*Hr3(1,1,0)*x + 8.D0*Hr3(1,1,0)*dm )
      c3qq2 = c3qq2 + cf**2 * (  - 71.D0 + 20.D0*x + 51.D0/2.D0*dm + 8.D
     &    0*z3 - 64.D0*z3*x - 56.D0*z3*dp + 64.D0*z3*dm - 44.D0*z2 - 52.
     &    D0*z2*x - 16.D0*z2*x**2 + 24.D0*z2*dm - 40.D0*Hr1(-1)*z2 + 24.
     &    D0*Hr1(-1)*z2*x + 64.D0*Hr1(-1)*z2*dp - 40.D0*Hr1(0) - 62.D0*
     &    Hr1(0)*x + 16.D0*Hr1(0)*dp + 61.D0*Hr1(0)*dm - 24.D0*Hr1(0)*
     &    z2 - 40.D0*Hr1(0)*z2*x - 16.D0*Hr1(0)*z2*dp + 48.D0*Hr1(0)*z2
     &    *dm + 6.D0*Hr1(1) - 22.D0*Hr1(1)*x + 27.D0*Hr1(1)*dm - 16.D0*
     &    Hr1(1)*z2*x + 16.D0*Hr1(1)*z2*dm - 8.D0*Hr2(-1,0) - 8.D0*Hr2(
     &    -1,0)*x - 16.D0*Hr2(-1,0)*x**2 - 16.D0*Hr2(-1,0)*dx + 48.D0*
     &    Hr2(0,0) + 52.D0*Hr2(0,0)*x + 16.D0*Hr2(0,0)*x**2 - 6.D0*Hr2(
     &    0,0)*dm + 36.D0*Hr2(0,1) + 52.D0*Hr2(0,1)*x - 24.D0*Hr2(0,1)*
     &    dm + 24.D0*Hr2(1,0) + 24.D0*Hr2(1,0)*x - 36.D0*Hr2(1,0)*dm +
     &    20.D0*Hr2(1,1) + 28.D0*Hr2(1,1)*x - 36.D0*Hr2(1,1)*dm - 48.D0
     &    *Hr3(-1,-1,0) + 16.D0*Hr3(-1,-1,0)*x + 64.D0*Hr3(-1,-1,0)*dp
     &     + 48.D0*Hr3(-1,0,0) - 32.D0*Hr3(-1,0,0)*x - 80.D0*Hr3(-1,0,0
     &    )*dp )
      c3qq2 = c3qq2 + cf**2 * ( 16.D0*Hr3(-1,0,1) - 16.D0*Hr3(-1,0,1)*x
     &     - 32.D0*Hr3(-1,0,1)*dp - 32.D0*Hr3(0,-1,0)*x - 48.D0*Hr3(0,
     &    -1,0)*dp + 48.D0*Hr3(0,-1,0)*dm + 6.D0*Hr3(0,0,0) + 30.D0*
     &    Hr3(0,0,0)*x + 24.D0*Hr3(0,0,0)*dp - 16.D0*Hr3(0,0,0)*dm + 24.
     &    D0*Hr3(0,0,1) + 40.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,0,1)*dp - 48.
     &    D0*Hr3(0,0,1)*dm + 28.D0*Hr3(0,1,0) + 28.D0*Hr3(0,1,0)*x - 48.
     &    D0*Hr3(0,1,0)*dm + 32.D0*Hr3(0,1,1) + 32.D0*Hr3(0,1,1)*x - 56.
     &    D0*Hr3(0,1,1)*dm + 4.D0*Hr3(1,0,0) + 20.D0*Hr3(1,0,0)*x - 24.D
     &    0*Hr3(1,0,0)*dm + 24.D0*Hr3(1,0,1) + 24.D0*Hr3(1,0,1)*x - 48.D
     &    0*Hr3(1,0,1)*dm + 32.D0*Hr3(1,1,0) + 32.D0*Hr3(1,1,0)*x - 64.D
     &    0*Hr3(1,1,0)*dm + 24.D0*Hr3(1,1,1) + 24.D0*Hr3(1,1,1)*x - 48.D
     &    0*Hr3(1,1,1)*dm )
      c3qq2 = c3qq2 + nf*cf * (  - 116.D0/27.D0 - 302.D0/27.D0*x + 247.D
c     c3qq2 = nf*cf * (  - 116.D0/27.D0 - 302.D0/27.D0*x + 247.D
     &    0/27.D0*dm + 8.D0/3.D0*z2 + 8.D0/3.D0*z2*x - 16.D0/3.D0*z2*dm
     &     - 6.D0*Hr1(0) - 10.D0*Hr1(0)*x + 38.D0/3.D0*Hr1(0)*dm - 20.D0
     &    /9.D0*Hr1(1) - 56.D0/9.D0*Hr1(1)*x + 58.D0/9.D0*Hr1(1)*dm -
     &    10.D0/3.D0*Hr2(0,0) - 10.D0/3.D0*Hr2(0,0)*x + 20.D0/3.D0*Hr2(
     &    0,0)*dm - 8.D0/3.D0*Hr2(0,1) - 8.D0/3.D0*Hr2(0,1)*x + 16.D0/3.
     &    D0*Hr2(0,1)*dm - 4.D0/3.D0*Hr2(1,0) - 4.D0/3.D0*Hr2(1,0)*x +
     &    8.D0/3.D0*Hr2(1,0)*dm - 4.D0/3.D0*Hr2(1,1) - 4.D0/3.D0*Hr2(1,
     &    1)*x + 8.D0/3.D0*Hr2(1,1)*dm )
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       A3 =
     &     + 8.D0*cf**2
       A2 =
     &     - 22.D0/3.D0*ca*cf
     &     - 18.D0*cf**2
     &     + 4.D0/3.D0*cf*nf
       A1 =
     &     - 8.D0*z2*ca*cf
     &     - 32.D0*z2*cf**2
     &     + 367.D0/9.D0*ca*cf
     &     - 27.D0*cf**2
     &     - 58.D0/9.D0*cf*nf
       A0 =
     &     + 44.D0/3.D0*z2*ca*cf
     &     + 36.D0*z2*cf**2
     &     + 40.D0*z3*ca*cf
     &     - 8.D0*z3*cf**2
     &     - 3155.D0/54.D0*ca*cf
     &     + 51.D0/2.D0*cf**2
     &     + 247.D0/27.D0*cf*nf
     &     - 8.D0/3.D0*z2*cf*nf
*
       C3QQ2L = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0) 
*
* ...The regular piece of the coefficient function
*
       X3NM2A = C3QQ2 - C3QQ2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular (soft) piece. Note that this function receives
*    its coefficients from X3NM2A, hence that needs to be called first.
*
       FUNCTION X3NS2B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / C3SOFT / A0, A1, A2, A3
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       X3NS2B = DM * ( DL1**3 * A3 + DL1**2 * A2 + DL1 * A1 + A0)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece.  Same comment as for X3NS2B above.
*
       FUNCTION X3NS2C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
       COMMON / C3SOFT / A0, A1, A2, A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       C3DELT = 
     &     - 251.D0/3.D0*z2*ca*cf
     &     + 38.D0/3.D0*z2*cf*nf
     &     + 69.D0*z2*cf**2
     &     + 71.D0/5.D0*z2**2*ca*cf
     &     + 6.D0*z2**2*cf**2
     &     + 140.D0/3.D0*z3*ca*cf
     &     + 4.D0/3.D0*z3*cf*nf
     &     - 78.D0*z3*cf**2
     &     - 5465.D0/72.D0*ca*cf
     &     + 457.D0/36.D0*cf*nf
     &     + 331.D0/8.D0*cf**2
*
       DL1 = LOG (1.D0-Y)
*
       X3NS2C =   DL1**4 * A3/4.D0 + DL1**3 * A2/3.D0 
     ,          + DL1**2 * A1/2.D0 + DL1 * A0 + C3DELT
*
       RETURN
       END
*
* =================================================================av==


==> xc3ns2p.f <==
*
* ..File: xc3ns2p.f    F3^NU+NU(BAR) ETC
*
*
* ..Parametrization of the 2-loop MS(bar) coefficient function for
*    F_3^(W^(+)+W^(-))  in charged current DIS, first calculated in
*    E.B. Zijlstra and W.L. van Neerven, Phys. Lett. B297 (1992) 377,
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*
* ..Reference:  A. Vogt, J. Vermaseren and S. Moch,
*               arXiv:0812.4168 [hep-ph]
*
* ..For  F_3^(W^(+)-W^(-))  the present routine can be used together
*    with that for the difference of the even-N and odd-N coefficient
*    function in the file  xcdiff2p.f  presented in & distributed with
*         M. Rogal, S. Moch and A. Vogt, 
*         arXiv:0708.3731 [hep-ph] = Nucl. Phys. B790 (2008) 317
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact,
*    the rest has been fitted for x between 10^-6 and 1-10^-6.  The `M' 
*    in the name, for `minus', refers to its basis on odd-N moments.
*
       FUNCTION C3NM2A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       C3NM2A = 
     1          - 149.75 - 693.2 * Y + 0.218 * Y*DL**4
     2          - 104./27.D0 * DL**3 - 94./3.D0* DL**2 - 49.30 * DL
     3          - 16.40 * DL1**3 + 78.46 * DL1**2 - 470.6 * DL1
     4          - 117.8 * DL * DL1**2 + 33.62 * DL**2 * DL1
     5        + NF * ( - 5.738 - Y * (5.845 + 10.235 * Y)
     6          + 20./9.D0 * DL * (DL + 4.D0) - 0.190 * Y*DL**3
     7          + 0.066 * DL1**3 - 0.663 * DL1**2 + 24.86 * DL1 
     8          + 4.265 * DL * DL1 )     
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The exact singular piece (irrational coefficients truncated). 
*    This contribution is the same for all F2 and F3 cases at two loops
*    and hence named `NS', not `NM'. 
*
       FUNCTION C3NS2B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
*
       C3NS2B = 
     1     + 128./9.D0 * DL1**3 - 184./3.D0 * DL1**2 - 31.1052 * DL1
     2          + 188.641 
     3        + NF * ( 16./9.D0 * DL1**2 - 232./27D0 * DL1 + 6.34888 ) 
       C3NS2B = DM * C3NS2B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been
*    slightly shifted with respect to their (truncated) exact values. 
*    Except for this shift, also this part is universal at two loops.
*    
       FUNCTION C3NM2C (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       C3NM2C = 
     1        + 32./9.D0 * DL1**4 - 184./9.d0 * DL1**3 
     2          - 15.5526 * DL1**2 + 188.641 * DL1 - 338.531 - 0.041 
     3        + NF * (16./27.D0 * DL1**3 - 116./27 D0 * DL1**2 
     4          + 6.34888 * DL1 + 46.844 + 0.0024)
*
       RETURN
       END
*
* =================================================================av==


==> xc3ns3e.f <==
*
* ..File: xc3ns3e.f    F3 NU+NU(BAR) ETC  
*
*
* ..The exact 3-loop MS(bar) coefficient function for the non-singlet
*    structure function  F_3^(W^(+)+W^(-))  in charged-current DIS 
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication)
* 
* ..Reference:  A. Vogt, J. Vermaseren and S. Moch,
*               arXiv:0812.4168 [hep-ph]
*
* =====================================================================
*
*
* ..This is the regular piece, using the HPLOG5 code. The `M' in the
*    name, for `minus', refers to its basis on odd Mellin-N moments.
*
       FUNCTION X3NM3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5 
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2), 
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0, 
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ..The soft-gluon coefficients for use in X3NS3B and X3NS3C
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5 
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
       DABC2N = 5.D0/18.D0 * NF
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL  = LOG (X)
       DL1 = LOG (1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight 5 by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      c3qq3 =
     &  + dabc2n * (  - 70016.D0/27.D0 + 70016.D0/27.D0*x - 3584.D0/
     &    3.D0*z5 - 640.D0*z5*x - 1552.D0/3.D0*z4 - 1072.D0/3.D0*z4*x
     &     + 5824.D0/9.D0*z4*x**2 + 704.D0/3.D0*z3 - 3200.D0/9.D0*z3*x
     &     - 42880.D0/27.D0*z3*x**2 + 37504.D0/27.D0*z2 - 32608.D0/27.D0
     &    *z2*x + 64.D0/3.D0*z2*x**2 - 1856.D0/3.D0*z2*z3 - 320.D0/3.D0
     &    *z2*z3*x + 1184.D0/3.D0*Hr1(-1)*z3 + 1184.D0/3.D0*Hr1(-1)*z3*
     &    x + 6016.D0/9.D0*Hr1(-1)*z3*x**2 + 6016.D0/9.D0*Hr1(-1)*z3*dx
     &     + 3776.D0/3.D0*Hr1(-1)*z2 + 3776.D0/3.D0*Hr1(-1)*z2*x + 8576.
     &    D0/9.D0*Hr1(-1)*z2*x**2 + 8576.D0/9.D0*Hr1(-1)*z2*dx - 67072.D
     &    0/27.D0*Hr1(0) + 6544.D0/3.D0*Hr1(0)*x - 1088.D0*Hr1(0)*z4 - 
     &    1280.D0/3.D0*Hr1(0)*z4*x + 1088.D0/3.D0*Hr1(0)*z3 - 64.D0*
     &    Hr1(0)*z3*x - 7040.D0/9.D0*Hr1(0)*z3*x**2 - 3968.D0/9.D0*Hr1(
     &    0)*z2 + 1472.D0/9.D0*Hr1(0)*z2*x - 34304.D0/27.D0*Hr1(0)*z2*
     &    x**2 - 61840.D0/27.D0*Hr1(1) + 61840.D0/27.D0*Hr1(1)*x + 896.D
     &    0/3.D0*Hr1(1)*z3 - 896.D0/3.D0*Hr1(1)*z3*x - 3584.D0/9.D0*
     &    Hr1(1)*z3*x**2 )
      c3qq3 = c3qq3 + dabc2n * ( 3584.D0/9.D0*Hr1(1)*z3*dx + 1312.D0
     &    /9.D0*Hr1(1)*z2 - 1312.D0/9.D0*Hr1(1)*z2*x - 8576.D0/27.D0*
     &    Hr1(1)*z2*x**2 + 8576.D0/27.D0*Hr1(1)*z2*dx - 256.D0*Hr2(-1,
     &    -1)*z2 - 256.D0*Hr2(-1,-1)*z2*x - 1792.D0/3.D0*Hr2(-1,-1)*z2*
     &    x**2 - 1792.D0/3.D0*Hr2(-1,-1)*z2*dx - 7072.D0/27.D0*Hr2(-1,0
     &    ) - 7072.D0/27.D0*Hr2(-1,0)*x + 64.D0/3.D0*Hr2(-1,0)*x**2 + 
     &    64.D0/3.D0*Hr2(-1,0)*dx + 640.D0*Hr2(-1,0)*z2 + 640.D0*Hr2(-1
     &    ,0)*z2*x + 2048.D0/3.D0*Hr2(-1,0)*z2*x**2 + 2048.D0/3.D0*Hr2(
     &    -1,0)*z2*dx - 1216.D0/3.D0*Hr2(0,-1)*z3 + 1216.D0/3.D0*Hr2(0,
     &    -1)*z3*x + 480.D0*Hr2(0,-1)*z2 + 160.D0/3.D0*Hr2(0,-1)*z2*x
     &     + 1280.D0/3.D0*Hr2(0,-1)*z2*x**2 + 512.D0*Hr2(0,-1)*z2*dx - 
     &    42944.D0/27.D0*Hr2(0,0) + 2464.D0/27.D0*Hr2(0,0)*x - 64.D0/3.D
     &    0*Hr2(0,0)*x**2 + 2432.D0/3.D0*Hr2(0,0)*z3 + 192.D0*Hr2(0,0)*
     &    z2 - 512.D0/3.D0*Hr2(0,0)*z2*x - 1664.D0/3.D0*Hr2(0,0)*z2*
     &    x**2 - 44576.D0/27.D0*Hr2(0,1) + 32608.D0/27.D0*Hr2(0,1)*x + 
     &    1792.D0/3.D0*Hr2(0,1)*z3 )
      c3qq3 = c3qq3 + dabc2n * ( 1792.D0/3.D0*Hr2(0,1)*z3*x + 288.D0
     &    *Hr2(0,1)*z2 + 96.D0*Hr2(0,1)*z2*x - 256.D0/3.D0*Hr2(0,1)*z2*
     &    x**2 + 512.D0/3.D0*Hr2(0,1)*z2*dx - 1024.D0*Hr2(1,0) + 1024.D0
     &    *Hr2(1,0)*x - 256.D0/3.D0*Hr2(1,0)*z2 + 256.D0/3.D0*Hr2(1,0)*
     &    z2*x - 896.D0/9.D0*Hr2(1,0)*z2*x**2 + 896.D0/9.D0*Hr2(1,0)*z2
     &    *dx - 14560.D0/9.D0*Hr2(1,1) + 14560.D0/9.D0*Hr2(1,1)*x + 320.
     &    D0/3.D0*Hr2(1,1)*z2 - 320.D0/3.D0*Hr2(1,1)*z2*x - 1280.D0/9.D0
     &    *Hr2(1,1)*z2*x**2 + 1280.D0/9.D0*Hr2(1,1)*z2*dx - 4736.D0/9.D0
     &    *Hr3(-1,-1,0) - 4736.D0/9.D0*Hr3(-1,-1,0)*x + 17152.D0/27.D0*
     &    Hr3(-1,-1,0)*x**2 + 17152.D0/27.D0*Hr3(-1,-1,0)*dx - 128.D0*
     &    Hr3(-1,0,0) - 128.D0*Hr3(-1,0,0)*x - 17152.D0/27.D0*Hr3(-1,0,
     &    0)*x**2 - 17152.D0/27.D0*Hr3(-1,0,0)*dx - 13696.D0/9.D0*Hr3(
     &    -1,0,1) - 13696.D0/9.D0*Hr3(-1,0,1)*x - 17152.D0/27.D0*Hr3(-1
     &    ,0,1)*x**2 - 17152.D0/27.D0*Hr3(-1,0,1)*dx + 1280.D0/3.D0*
     &    Hr3(0,-1,-1)*z2 - 1280.D0/3.D0*Hr3(0,-1,-1)*z2*x - 704.D0*
     &    Hr3(0,-1,0) )
      c3qq3 = c3qq3 + dabc2n * ( 4544.D0/3.D0*Hr3(0,-1,0)*x - 17152.
     &    D0/27.D0*Hr3(0,-1,0)*x**2 - 256.D0*Hr3(0,-1,0)*z2 + 256.D0*
     &    Hr3(0,-1,0)*z2*x + 64.D0/3.D0*Hr3(0,0,-1)*z2 + 2240.D0/3.D0*
     &    Hr3(0,0,-1)*z2*x - 128.D0/9.D0*Hr3(0,0,0) - 1856.D0/3.D0*Hr3(
     &    0,0,0)*x + 17152.D0/27.D0*Hr3(0,0,0)*x**2 + 512.D0*Hr3(0,0,0)
     &    *z2 + 384.D0*Hr3(0,0,0)*z2*x - 2368.D0/9.D0*Hr3(0,0,1) - 1472.
     &    D0/9.D0*Hr3(0,0,1)*x + 17152.D0/27.D0*Hr3(0,0,1)*x**2 + 704.D0
     &    /3.D0*Hr3(0,0,1)*z2 + 320.D0*Hr3(0,0,1)*z2*x - 1312.D0/3.D0*
     &    Hr3(0,1,0) - 384.D0*Hr3(0,1,0)*x + 128.D0/3.D0*Hr3(0,1,0)*z2
     &     + 128.D0/3.D0*Hr3(0,1,0)*z2*x - 6560.D0/9.D0*Hr3(0,1,1) - 
     &    6560.D0/9.D0*Hr3(0,1,1)*x + 640.D0/3.D0*Hr3(0,1,1)*z2 + 640.D0
     &    /3.D0*Hr3(0,1,1)*z2*x - 1696.D0/9.D0*Hr3(1,0,0) + 1696.D0/9.D0
     &    *Hr3(1,0,0)*x + 352.D0/3.D0*Hr3(1,0,1) - 352.D0/3.D0*Hr3(1,0,
     &    1)*x - 352.D0/3.D0*Hr3(1,1,0) + 352.D0/3.D0*Hr3(1,1,0)*x + 
     &    640.D0/3.D0*Hr4(-1,-1,-1,0) + 640.D0/3.D0*Hr4(-1,-1,-1,0)*x
     &     - 2560.D0/9.D0*Hr4(-1,-1,-1,0)*x**2 )
      c3qq3 = c3qq3 + dabc2n * (  - 2560.D0/9.D0*Hr4(-1,-1,-1,0)*dx
     &     - 32.D0*Hr4(-1,-1,0,0) - 32.D0*Hr4(-1,-1,0,0)*x + 1792.D0/3.D
     &    0*Hr4(-1,-1,0,0)*x**2 + 1792.D0/3.D0*Hr4(-1,-1,0,0)*dx + 1088.
     &    D0/3.D0*Hr4(-1,-1,0,1) + 1088.D0/3.D0*Hr4(-1,-1,0,1)*x + 4096.
     &    D0/9.D0*Hr4(-1,-1,0,1)*x**2 + 4096.D0/9.D0*Hr4(-1,-1,0,1)*dx
     &     - 192.D0*Hr4(-1,0,-1,0) - 192.D0*Hr4(-1,0,-1,0)*x + 512.D0/3.
     &    D0*Hr4(-1,0,-1,0)*x**2 + 512.D0/3.D0*Hr4(-1,0,-1,0)*dx - 448.D
     &    0/3.D0*Hr4(-1,0,0,0) - 448.D0/3.D0*Hr4(-1,0,0,0)*x - 3584.D0/
     &    9.D0*Hr4(-1,0,0,0)*x**2 - 3584.D0/9.D0*Hr4(-1,0,0,0)*dx - 672.
     &    D0*Hr4(-1,0,0,1) - 672.D0*Hr4(-1,0,0,1)*x - 1792.D0/3.D0*Hr4(
     &    -1,0,0,1)*x**2 - 1792.D0/3.D0*Hr4(-1,0,0,1)*dx - 320.D0*Hr4(
     &    -1,0,1,0) - 320.D0*Hr4(-1,0,1,0)*x - 512.D0/3.D0*Hr4(-1,0,1,0
     &    )*x**2 - 512.D0/3.D0*Hr4(-1,0,1,0)*dx - 1280.D0/3.D0*Hr4(-1,0
     &    ,1,1) - 1280.D0/3.D0*Hr4(-1,0,1,1)*x - 2560.D0/9.D0*Hr4(-1,0,
     &    1,1)*x**2 - 2560.D0/9.D0*Hr4(-1,0,1,1)*dx - 704.D0*Hr4(0,-1,
     &    -1,0) )
      c3qq3 = c3qq3 + dabc2n * ( 320.D0*Hr4(0,-1,-1,0)*x + 512.D0/3.
     &    D0*Hr4(0,-1,-1,0)*x**2 + 1024.D0/3.D0*Hr4(0,-1,-1,0)*dx - 448.
     &    D0/3.D0*Hr4(0,-1,0,0) + 64.D0*Hr4(0,-1,0,0)*x - 4352.D0/9.D0*
     &    Hr4(0,-1,0,0)*x**2 - 1024.D0/3.D0*Hr4(0,-1,0,0)*dx - 832.D0*
     &    Hr4(0,-1,0,1) + 320.D0/3.D0*Hr4(0,-1,0,1)*x - 1024.D0/3.D0*
     &    Hr4(0,-1,0,1)*x**2 - 1024.D0/3.D0*Hr4(0,-1,0,1)*dx + 320.D0/3.
     &    D0*Hr4(0,0,-1,0) - 64.D0/3.D0*Hr4(0,0,-1,0)*x - 512.D0/9.D0*
     &    Hr4(0,0,-1,0)*x**2 + 1024.D0/3.D0*Hr4(0,0,0,0)*x**2 - 256.D0/
     &    3.D0*Hr4(0,0,0,1) + 512.D0/3.D0*Hr4(0,0,0,1)*x + 4480.D0/9.D0
     &    *Hr4(0,0,0,1)*x**2 - 32.D0*Hr4(0,0,1,0) + 928.D0/3.D0*Hr4(0,0
     &    ,1,0)*x + 512.D0/3.D0*Hr4(0,0,1,0)*x**2 - 160.D0/3.D0*Hr4(0,0
     &    ,1,1) + 480.D0*Hr4(0,0,1,1)*x + 2560.D0/9.D0*Hr4(0,0,1,1)*
     &    x**2 + 352.D0/3.D0*Hr4(0,1,0,0) + 416.D0/3.D0*Hr4(0,1,0,0)*x
     &     + 896.D0/9.D0*Hr4(0,1,0,0)*x**2 + 64.D0*Hr4(0,1,0,1) + 64.D0
     &    *Hr4(0,1,0,1)*x - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x
     &     - 128.D0*Hr4(1,0,-1,0) )
      c3qq3 = c3qq3 + dabc2n * ( 128.D0*Hr4(1,0,-1,0)*x + 640.D0/3.D
     &    0*Hr4(1,0,0,0) - 640.D0/3.D0*Hr4(1,0,0,0)*x + 512.D0/9.D0*
     &    Hr4(1,0,0,0)*x**2 - 512.D0/9.D0*Hr4(1,0,0,0)*dx + 352.D0/3.D0
     &    *Hr4(1,0,0,1) - 352.D0/3.D0*Hr4(1,0,0,1)*x + 128.D0/9.D0*Hr4(
     &    1,0,0,1)*x**2 - 128.D0/9.D0*Hr4(1,0,0,1)*dx + 32.D0*Hr4(1,0,1
     &    ,0) - 32.D0*Hr4(1,0,1,0)*x - 416.D0/3.D0*Hr4(1,1,0,0) + 416.D0
     &    /3.D0*Hr4(1,1,0,0)*x + 896.D0/9.D0*Hr4(1,1,0,0)*x**2 - 896.D0/
     &    9.D0*Hr4(1,1,0,0)*dx + 1280.D0/3.D0*Hr5(0,-1,-1,-1,0) - 1280.D
     &    0/3.D0*Hr5(0,-1,-1,-1,0)*x - 1856.D0/3.D0*Hr5(0,-1,-1,0,0) + 
     &    1856.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 640.D0/3.D0*Hr5(0,-1,-1,0,1
     &    ) + 640.D0/3.D0*Hr5(0,-1,-1,0,1)*x - 896.D0/3.D0*Hr5(0,-1,0,
     &    -1,0) + 896.D0/3.D0*Hr5(0,-1,0,-1,0)*x + 896.D0/3.D0*Hr5(0,-1
     &    ,0,0,0) - 896.D0/3.D0*Hr5(0,-1,0,0,0)*x + 448.D0/3.D0*Hr5(0,
     &    -1,0,0,1) - 448.D0/3.D0*Hr5(0,-1,0,0,1)*x - 128.D0/3.D0*Hr5(0
     &    ,-1,0,1,0) + 128.D0/3.D0*Hr5(0,-1,0,1,0)*x - 1664.D0/3.D0*
     &    Hr5(0,0,-1,-1,0) )
      c3qq3 = c3qq3 + dabc2n * ( 1664.D0/3.D0*Hr5(0,0,-1,-1,0)*x + 
     &    896.D0/3.D0*Hr5(0,0,-1,0,0) - 1792.D0/3.D0*Hr5(0,0,-1,0,0)*x
     &     - 896.D0/3.D0*Hr5(0,0,-1,0,1) - 1408.D0/3.D0*Hr5(0,0,-1,0,1)
     &    *x + 128.D0/3.D0*Hr5(0,0,0,-1,0) - 640.D0/3.D0*Hr5(0,0,0,-1,0
     &    )*x - 256.D0*Hr5(0,0,0,0,0) - 1408.D0/3.D0*Hr5(0,0,0,0,1) - 
     &    384.D0*Hr5(0,0,0,0,1)*x - 192.D0*Hr5(0,0,0,1,0) - 192.D0*Hr5(
     &    0,0,0,1,0)*x - 320.D0*Hr5(0,0,0,1,1) - 320.D0*Hr5(0,0,0,1,1)*
     &    x - 64.D0/3.D0*Hr5(0,0,1,0,0) - 64.D0/3.D0*Hr5(0,0,1,0,0)*x
     &     + 128.D0/3.D0*Hr5(0,0,1,0,1) - 128.D0/3.D0*Hr5(0,0,1,0,1)*x
     &     - 128.D0/3.D0*Hr5(0,0,1,1,0) + 128.D0/3.D0*Hr5(0,0,1,1,0)*x
     &     - 256.D0/3.D0*Hr5(0,1,0,-1,0) - 256.D0/3.D0*Hr5(0,1,0,-1,0)*
     &    x + 256.D0/3.D0*Hr5(0,1,0,0,0) + 256.D0/3.D0*Hr5(0,1,0,0,0)*x
     &     + 64.D0*Hr5(0,1,0,0,1) + 64.D0*Hr5(0,1,0,0,1)*x + 64.D0/3.D0
     &    *Hr5(0,1,0,1,0) + 64.D0/3.D0*Hr5(0,1,0,1,0)*x - 192.D0*Hr5(0,
     &    1,1,0,0) - 192.D0*Hr5(0,1,1,0,0)*x )
      c3qq3 = c3qq3 + cf*ca**2 * ( 593903.D0/1458.D0 + 1498007.D0/1458.D
     &    0*x + 112.D0/3.D0*z5 - 88.D0/3.D0*z5*x - 466.D0/3.D0*z4 + 62.D
     &    0*z4*x - 216.D0*z4*x**2 - 472.D0/3.D0*dp*z5 - 205.D0/3.D0*dp*
     &    z4 - 599375.D0/729.D0*dm - 536.D0/3.D0*dm*z5 + 14.D0*dm*z4 - 
     &    10700.D0/27.D0*z3 - 11744.D0/27.D0*z3*x - 3046.D0/9.D0*z3*
     &    x**2 + 760.D0/3.D0*z3*dp + 5908.D0/27.D0*z3*dm - 36680.D0/81.D
     &    0*z2 - 12152.D0/27.D0*z2*x + 1828.D0/9.D0*z2*x**2 + 17696.D0/
     &    81.D0*z2*dp + 76418.D0/81.D0*z2*dm - 956.D0/3.D0*z2*z3 + 132.D
     &    0*z2*z3*x + 1040.D0/3.D0*z2*z3*dp + 208.D0/3.D0*z2*z3*dm + 70.
     &    D0/3.D0*Hr1(-1)*z4 - 118.D0/3.D0*Hr1(-1)*z4*x - 188.D0/3.D0*
     &    Hr1(-1)*dp*z4 + 4328.D0/9.D0*Hr1(-1)*z3 + 2908.D0/9.D0*Hr1(-1
     &    )*z3*x + 192.D0*Hr1(-1)*z3*x**2 + 192.D0*Hr1(-1)*z3*dx - 1408.
     &    D0/9.D0*Hr1(-1)*z3*dp + 10856.D0/27.D0*Hr1(-1)*z2 + 4060.D0/
     &    27.D0*Hr1(-1)*z2*x + 134.D0/3.D0*Hr1(-1)*z2*x**2 + 134.D0/3.D0
     &    *Hr1(-1)*z2*dx - 6976.D0/27.D0*Hr1(-1)*z2*dp + 87283.D0/81.D0
     &    *Hr1(0) )
      c3qq3 = c3qq3 + cf*ca**2 * ( 17675.D0/27.D0*Hr1(0)*x + 72.D0*Hr1(
     &    0)*z4 + 20.D0/3.D0*Hr1(0)*z4*x - 2374.D0/9.D0*Hr1(0)*dp - 320.
     &    D0/3.D0*Hr1(0)*dp*z4 - 132599.D0/81.D0*Hr1(0)*dm - 520.D0/3.D0
     &    *Hr1(0)*dm*z4 - 7112.D0/9.D0*Hr1(0)*z3 - 184.D0/3.D0*Hr1(0)*
     &    z3*x - 292.D0*Hr1(0)*z3*x**2 + 2216.D0/9.D0*Hr1(0)*z3*dp + 
     &    3200.D0/9.D0*Hr1(0)*z3*dm - 7660.D0/27.D0*Hr1(0)*z2 - 500.D0*
     &    Hr1(0)*z2*x + 256.D0/9.D0*Hr1(0)*z2*x**2 + 2176.D0/27.D0*Hr1(
     &    0)*z2*dp + 13396.D0/27.D0*Hr1(0)*z2*dm + 85403.D0/81.D0*Hr1(1
     &    ) - 10387.D0/81.D0*Hr1(1)*x + 446.D0*Hr1(1)*z4 + 366.D0*Hr1(1
     &    )*z4*x - 50689.D0/81.D0*Hr1(1)*dm - 812.D0*Hr1(1)*dm*z4 + 8.D0
     &    /9.D0*Hr1(1)*z3 - 640.D0/9.D0*Hr1(1)*z3*x - 100.D0*Hr1(1)*z3*
     &    x**2 + 100.D0*Hr1(1)*z3*dx + 800.D0/9.D0*Hr1(1)*z3*dm - 1088.D
     &    0/9.D0*Hr1(1)*z2 - 2576.D0/9.D0*Hr1(1)*z2*x + 658.D0/9.D0*
     &    Hr1(1)*z2*x**2 + 134.D0/9.D0*Hr1(1)*z2*dx + 4184.D0/9.D0*Hr1(
     &    1)*z2*dm + 3472.D0/3.D0*Hr2(-1,-1)*z3 - 2320.D0/3.D0*Hr2(-1,
     &    -1)*z3*x )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 5792.D0/3.D0*Hr2(-1,-1)*z3*dp - 
     &    3976.D0/9.D0*Hr2(-1,-1)*z2 - 2204.D0/9.D0*Hr2(-1,-1)*z2*x - 
     &    256.D0*Hr2(-1,-1)*z2*x**2 - 256.D0*Hr2(-1,-1)*z2*dx + 1760.D0/
     &    9.D0*Hr2(-1,-1)*z2*dp + 28648.D0/81.D0*Hr2(-1,0) + 46328.D0/
     &    81.D0*Hr2(-1,0)*x + 1828.D0/9.D0*Hr2(-1,0)*x**2 + 1756.D0/9.D0
     &    *Hr2(-1,0)*dx + 17032.D0/81.D0*Hr2(-1,0)*dp - 1616.D0/3.D0*
     &    Hr2(-1,0)*z3 + 1040.D0/3.D0*Hr2(-1,0)*z3*x + 2656.D0/3.D0*
     &    Hr2(-1,0)*z3*dp + 5056.D0/9.D0*Hr2(-1,0)*z2 + 3884.D0/9.D0*
     &    Hr2(-1,0)*z2*x + 160.D0*Hr2(-1,0)*z2*x**2 + 160.D0*Hr2(-1,0)*
     &    z2*dx - 1160.D0/9.D0*Hr2(-1,0)*z2*dp - 444.D0*Hr2(0,-1)*z3 + 
     &    636.D0*Hr2(0,-1)*z3*x + 3664.D0/3.D0*Hr2(0,-1)*z3*dp - 384.D0
     &    *Hr2(0,-1)*z3*dm + 7144.D0/9.D0*Hr2(0,-1)*z2 - 340.D0/9.D0*
     &    Hr2(0,-1)*z2*x + 256.D0*Hr2(0,-1)*z2*x**2 - 2288.D0/9.D0*Hr2(
     &    0,-1)*z2*dp - 560.D0/3.D0*Hr2(0,-1)*z2*dm + 37204.D0/81.D0*
     &    Hr2(0,0) + 70292.D0/81.D0*Hr2(0,0)*x - 1828.D0/9.D0*Hr2(0,0)*
     &    x**2 )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 24554.D0/81.D0*Hr2(0,0)*dp - 
     &    34070.D0/27.D0*Hr2(0,0)*dm + 728.D0/3.D0*Hr2(0,0)*z3 - 192.D0
     &    *Hr2(0,0)*z3*dp - 192.D0*Hr2(0,0)*z3*dm - 5840.D0/9.D0*Hr2(0,
     &    0)*z2 - 1076.D0/3.D0*Hr2(0,0)*z2*x - 124.D0*Hr2(0,0)*z2*x**2
     &     + 2324.D0/9.D0*Hr2(0,0)*z2*dp + 3968.D0/9.D0*Hr2(0,0)*z2*dm
     &     + 21776.D0/27.D0*Hr2(0,1) + 12152.D0/27.D0*Hr2(0,1)*x - 340.D
     &    0/3.D0*Hr2(0,1)*dp - 22634.D0/27.D0*Hr2(0,1)*dm + 656.D0/3.D0
     &    *Hr2(0,1)*z3 + 432.D0*Hr2(0,1)*z3*x + 736.D0/3.D0*Hr2(0,1)*z3
     &    *dp - 576.D0*Hr2(0,1)*z3*dm - 2044.D0/9.D0*Hr2(0,1)*z2 - 940.D
     &    0/9.D0*Hr2(0,1)*z2*x + 144.D0*Hr2(0,1)*z2*dp + 2780.D0/9.D0*
     &    Hr2(0,1)*z2*dm + 6866.D0/27.D0*Hr2(1,0) + 266.D0/27.D0*Hr2(1,
     &    0)*x - 7870.D0/27.D0*Hr2(1,0)*dm + 1688.D0/3.D0*Hr2(1,0)*z3
     &     + 1016.D0/3.D0*Hr2(1,0)*z3*x - 2704.D0/3.D0*Hr2(1,0)*z3*dm
     &     - 1772.D0/9.D0*Hr2(1,0)*z2 - 1988.D0/9.D0*Hr2(1,0)*z2*x + 36.
     &    D0*Hr2(1,0)*z2*x**2 - 36.D0*Hr2(1,0)*z2*dx + 3640.D0/9.D0*
     &    Hr2(1,0)*z2*dm )
      c3qq3 = c3qq3 + cf*ca**2 * ( 12248.D0/27.D0*Hr2(1,1) - 1096.D0/27.
     &    D0*Hr2(1,1)*x - 9298.D0/27.D0*Hr2(1,1)*dm + 416.D0*Hr2(1,1)*
     &    z3 + 352.D0*Hr2(1,1)*z3*x - 768.D0*Hr2(1,1)*z3*dm - 1040.D0/9.
     &    D0*Hr2(1,1)*z2 - 1232.D0/9.D0*Hr2(1,1)*z2*x + 2200.D0/9.D0*
     &    Hr2(1,1)*z2*dm - 1216.D0*Hr3(-1,-1,-1)*z2 + 704.D0*Hr3(-1,-1,
     &    -1)*z2*x + 1920.D0*Hr3(-1,-1,-1)*z2*dp + 752.D0/9.D0*Hr3(-1,
     &    -1,0) - 3416.D0/9.D0*Hr3(-1,-1,0)*x + 268.D0/9.D0*Hr3(-1,-1,0
     &    )*x**2 + 268.D0/9.D0*Hr3(-1,-1,0)*dx - 4288.D0/9.D0*Hr3(-1,-1
     &    ,0)*dp + 3808.D0/3.D0*Hr3(-1,-1,0)*z2 - 2848.D0/3.D0*Hr3(-1,
     &    -1,0)*z2*x - 6656.D0/3.D0*Hr3(-1,-1,0)*z2*dp + 776.D0*Hr3(-1,
     &    0,-1)*z2 - 520.D0*Hr3(-1,0,-1)*z2*x - 1296.D0*Hr3(-1,0,-1)*z2
     &    *dp - 8456.D0/27.D0*Hr3(-1,0,0) + 7004.D0/27.D0*Hr3(-1,0,0)*x
     &     + 788.D0/9.D0*Hr3(-1,0,0)*x**2 + 788.D0/9.D0*Hr3(-1,0,0)*dx
     &     + 15568.D0/27.D0*Hr3(-1,0,0)*dp - 1712.D0/3.D0*Hr3(-1,0,0)*
     &    z2 + 1040.D0/3.D0*Hr3(-1,0,0)*z2*x + 2752.D0/3.D0*Hr3(-1,0,0)
     &    *z2*dp )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 9728.D0/27.D0*Hr3(-1,0,1) - 9184.D
     &    0/27.D0*Hr3(-1,0,1)*x - 268.D0/9.D0*Hr3(-1,0,1)*x**2 - 268.D0/
     &    9.D0*Hr3(-1,0,1)*dx + 544.D0/27.D0*Hr3(-1,0,1)*dp + 256.D0/3.D
     &    0*Hr3(-1,0,1)*z2 - 256.D0/3.D0*Hr3(-1,0,1)*z2*x - 512.D0/3.D0
     &    *Hr3(-1,0,1)*z2*dp + 1232.D0/3.D0*Hr3(0,-1,-1)*z2 - 2096.D0/3.
     &    D0*Hr3(0,-1,-1)*z2*x - 1312.D0*Hr3(0,-1,-1)*z2*dp + 544.D0*
     &    Hr3(0,-1,-1)*z2*dm - 1544.D0/27.D0*Hr3(0,-1,0) + 15824.D0/27.D
     &    0*Hr3(0,-1,0)*x - 268.D0/9.D0*Hr3(0,-1,0)*x**2 + 352.D0/3.D0*
     &    Hr3(0,-1,0)*dx + 10864.D0/27.D0*Hr3(0,-1,0)*dp - 784.D0/3.D0*
     &    Hr3(0,-1,0)*dm - 1784.D0/3.D0*Hr3(0,-1,0)*z2 + 1880.D0/3.D0*
     &    Hr3(0,-1,0)*z2*x + 4048.D0/3.D0*Hr3(0,-1,0)*z2*dp - 192.D0*
     &    Hr3(0,-1,0)*z2*dm - 1084.D0/3.D0*Hr3(0,0,-1)*z2 + 1100.D0/3.D0
     &    *Hr3(0,0,-1)*z2*x + 2048.D0/3.D0*Hr3(0,0,-1)*z2*dp + 128.D0/3.
     &    D0*Hr3(0,0,-1)*z2*dm + 8078.D0/27.D0*Hr3(0,0,0) - 218.D0/27.D0
     &    *Hr3(0,0,0)*x - 788.D0/9.D0*Hr3(0,0,0)*x**2 - 7408.D0/27.D0*
     &    Hr3(0,0,0)*dp )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 2060.D0/3.D0*Hr3(0,0,0)*dm + 320.D
     &    0/3.D0*Hr3(0,0,0)*z2 - 72.D0*Hr3(0,0,0)*z2*x - 512.D0/3.D0*
     &    Hr3(0,0,0)*z2*dp + 64.D0/3.D0*Hr3(0,0,0)*z2*dm + 6116.D0/27.D0
     &    *Hr3(0,0,1) + 500.D0*Hr3(0,0,1)*x - 524.D0/9.D0*Hr3(0,0,1)*
     &    x**2 - 272.D0/27.D0*Hr3(0,0,1)*dp - 11492.D0/27.D0*Hr3(0,0,1)
     &    *dm - 340.D0/3.D0*Hr3(0,0,1)*z2 + 380.D0/3.D0*Hr3(0,0,1)*z2*x
     &     + 704.D0/3.D0*Hr3(0,0,1)*z2*dp + 64.D0/3.D0*Hr3(0,0,1)*z2*dm
     &     + 1796.D0/9.D0*Hr3(0,1,0) + 1864.D0/9.D0*Hr3(0,1,0)*x + 88.D0
     &    *Hr3(0,1,0)*x**2 - 2644.D0/9.D0*Hr3(0,1,0)*dm - 128.D0*Hr3(0,
     &    1,0)*z2 + 32.D0/3.D0*Hr3(0,1,0)*z2*x + 512.D0/3.D0*Hr3(0,1,0)
     &    *z2*dp + 176.D0/3.D0*Hr3(0,1,0)*z2*dm + 520.D0/3.D0*Hr3(0,1,1
     &    ) + 172.D0*Hr3(0,1,1)*x - 1936.D0/9.D0*Hr3(0,1,1)*dm - 136.D0/
     &    3.D0*Hr3(0,1,1)*z2 + 248.D0/3.D0*Hr3(0,1,1)*z2*x + 128.D0*
     &    Hr3(0,1,1)*z2*dp - 32.D0/3.D0*Hr3(0,1,1)*z2*dm - 1328.D0/3.D0
     &    *Hr3(1,0,-1)*z2 - 560.D0/3.D0*Hr3(1,0,-1)*z2*x + 1888.D0/3.D0
     &    *Hr3(1,0,-1)*z2*dm )
      c3qq3 = c3qq3 + cf*ca**2 * ( 1912.D0/9.D0*Hr3(1,0,0) + 208.D0/9.D0
     &    *Hr3(1,0,0)*x - 2192.D0/9.D0*Hr3(1,0,0)*dm + 392.D0/3.D0*Hr3(
     &    1,0,0)*z2 - 184.D0/3.D0*Hr3(1,0,0)*z2*x - 208.D0/3.D0*Hr3(1,0
     &    ,0)*z2*dm + 712.D0/9.D0*Hr3(1,0,1) + 868.D0/9.D0*Hr3(1,0,1)*x
     &     - 88.D0*Hr3(1,0,1)*x**2 - 680.D0/3.D0*Hr3(1,0,1)*dm - 40.D0/
     &    3.D0*Hr3(1,0,1)*z2 - 40.D0/3.D0*Hr3(1,0,1)*z2*x + 80.D0/3.D0*
     &    Hr3(1,0,1)*z2*dm + 256.D0/9.D0*Hr3(1,1,0) + 112.D0/9.D0*Hr3(1
     &    ,1,0)*x + 88.D0*Hr3(1,1,0)*x**2 + 104.D0/9.D0*Hr3(1,1,0)*dm
     &     - 16.D0*Hr3(1,1,0)*z2 - 80.D0*Hr3(1,1,0)*z2*x + 96.D0*Hr3(1,
     &    1,0)*z2*dm + 484.D0/9.D0*Hr3(1,1,1) + 484.D0/9.D0*Hr3(1,1,1)*
     &    x - 968.D0/9.D0*Hr3(1,1,1)*dm + 32.D0/3.D0*Hr3(1,1,1)*z2 + 32.
     &    D0/3.D0*Hr3(1,1,1)*z2*x - 64.D0/3.D0*Hr3(1,1,1)*z2*dm - 1424.D
     &    0/9.D0*Hr4(-1,-1,-1,0) + 2120.D0/9.D0*Hr4(-1,-1,-1,0)*x + 
     &    3520.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 5272.D0/9.D0*Hr4(-1,-1,0,0)
     &     - 844.D0/9.D0*Hr4(-1,-1,0,0)*x + 128.D0*Hr4(-1,-1,0,0)*x**2
     &     + 128.D0*Hr4(-1,-1,0,0)*dx )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 5984.D0/9.D0*Hr4(-1,-1,0,0)*dp + 
     &    1088.D0/3.D0*Hr4(-1,-1,0,1) + 1088.D0/3.D0*Hr4(-1,-1,0,1)*x
     &     + 256.D0*Hr4(-1,-1,0,1)*x**2 + 256.D0*Hr4(-1,-1,0,1)*dx + 
     &    1888.D0/9.D0*Hr4(-1,0,-1,0) - 2056.D0/9.D0*Hr4(-1,0,-1,0)*x
     &     - 3872.D0/9.D0*Hr4(-1,0,-1,0)*dp - 4720.D0/9.D0*Hr4(-1,0,0,0
     &    ) + 1264.D0/9.D0*Hr4(-1,0,0,0)*x - 32.D0*Hr4(-1,0,0,0)*x**2
     &     - 32.D0*Hr4(-1,0,0,0)*dx + 5912.D0/9.D0*Hr4(-1,0,0,0)*dp - 
     &    4640.D0/9.D0*Hr4(-1,0,0,1) - 4288.D0/9.D0*Hr4(-1,0,0,1)*x - 
     &    128.D0*Hr4(-1,0,0,1)*x**2 - 128.D0*Hr4(-1,0,0,1)*dx + 352.D0/
     &    9.D0*Hr4(-1,0,0,1)*dp - 192.D0*Hr4(-1,0,1,0) - 192.D0*Hr4(-1,
     &    0,1,0)*x - 2048.D0/9.D0*Hr4(-1,0,1,1) - 2752.D0/9.D0*Hr4(-1,0
     &    ,1,1)*x - 704.D0/9.D0*Hr4(-1,0,1,1)*dp + 2800.D0/9.D0*Hr4(0,
     &    -1,-1,0) - 280.D0/9.D0*Hr4(0,-1,-1,0)*x - 3872.D0/9.D0*Hr4(0,
     &    -1,-1,0)*dp - 288.D0*Hr4(0,-1,-1,0)*dm - 5584.D0/9.D0*Hr4(0,
     &    -1,0,0) + 3472.D0/9.D0*Hr4(0,-1,0,0)*x - 128.D0*Hr4(0,-1,0,0)
     &    *x**2 )
      c3qq3 = c3qq3 + cf*ca**2 * ( 6128.D0/9.D0*Hr4(0,-1,0,0)*dp - 416.D
     &    0/3.D0*Hr4(0,-1,0,0)*dm - 5744.D0/9.D0*Hr4(0,-1,0,1) + 200.D0/
     &    9.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(0,-1,0,1)*x**2 + 352.D0/9.D0
     &    *Hr4(0,-1,0,1)*dp + 128.D0/3.D0*Hr4(0,-1,0,1)*dm - 1480.D0/9.D
     &    0*Hr4(0,0,-1,0) + 2920.D0/9.D0*Hr4(0,0,-1,0)*x - 64.D0*Hr4(0,
     &    0,-1,0)*x**2 + 3920.D0/9.D0*Hr4(0,0,-1,0)*dp - 856.D0/3.D0*
     &    Hr4(0,0,-1,0)*dm + 4616.D0/9.D0*Hr4(0,0,0,0) + 64.D0*Hr4(0,0,
     &    0,0)*x**2 - 2972.D0/9.D0*Hr4(0,0,0,0)*dp - 2972.D0/9.D0*Hr4(0
     &    ,0,0,0)*dm + 4360.D0/9.D0*Hr4(0,0,0,1) + 1076.D0/3.D0*Hr4(0,0
     &    ,0,1)*x + 60.D0*Hr4(0,0,0,1)*x**2 - 1648.D0/9.D0*Hr4(0,0,0,1)
     &    *dp - 3292.D0/9.D0*Hr4(0,0,0,1)*dm + 56.D0*Hr4(0,0,1,0) + 188.
     &    D0*Hr4(0,0,1,0)*x - 84.D0*Hr4(0,0,1,0)*dm + 476.D0/9.D0*Hr4(0
     &    ,0,1,1) + 928.D0/3.D0*Hr4(0,0,1,1)*x + 352.D0/9.D0*Hr4(0,0,1,
     &    1)*dp - 896.D0/9.D0*Hr4(0,0,1,1)*dm + 1352.D0/9.D0*Hr4(0,1,0,
     &    0) + 8.D0/9.D0*Hr4(0,1,0,0)*x + 68.D0*Hr4(0,1,0,0)*x**2 - 16.D
     &    0*Hr4(0,1,0,0)*dp )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 544.D0/9.D0*Hr4(0,1,0,0)*dm + 644.
     &    D0/9.D0*Hr4(0,1,0,1) + 800.D0/9.D0*Hr4(0,1,0,1)*x - 844.D0/9.D
     &    0*Hr4(0,1,0,1)*dm - 572.D0/9.D0*Hr4(0,1,1,0) - 764.D0/9.D0*
     &    Hr4(0,1,1,0)*x + 772.D0/9.D0*Hr4(0,1,1,0)*dm + 352.D0/3.D0*
     &    Hr4(1,0,-1,0) + 416.D0/3.D0*Hr4(1,0,-1,0)*x - 64.D0*Hr4(1,0,
     &    -1,0)*x**2 + 64.D0*Hr4(1,0,-1,0)*dx - 752.D0/3.D0*Hr4(1,0,-1,
     &    0)*dm + 2144.D0/9.D0*Hr4(1,0,0,0) - 736.D0/9.D0*Hr4(1,0,0,0)*
     &    x + 32.D0*Hr4(1,0,0,0)*x**2 - 32.D0*Hr4(1,0,0,0)*dx - 1336.D0/
     &    9.D0*Hr4(1,0,0,0)*dm + 452.D0/3.D0*Hr4(1,0,0,1) + 176.D0*Hr4(
     &    1,0,0,1)*x - 68.D0*Hr4(1,0,0,1)*x**2 + 68.D0*Hr4(1,0,0,1)*dx
     &     - 944.D0/3.D0*Hr4(1,0,0,1)*dm - 128.D0/3.D0*Hr4(1,0,1,0) - 
     &    128.D0/3.D0*Hr4(1,0,1,0)*x + 80.D0*Hr4(1,0,1,0)*dm + 124.D0/3.
     &    D0*Hr4(1,0,1,1) + 40.D0*Hr4(1,0,1,1)*x - 88.D0*Hr4(1,0,1,1)*
     &    dm - 272.D0/9.D0*Hr4(1,1,0,0) - 920.D0/9.D0*Hr4(1,1,0,0)*x + 
     &    68.D0*Hr4(1,1,0,0)*x**2 - 68.D0*Hr4(1,1,0,0)*dx + 1144.D0/9.D0
     &    *Hr4(1,1,0,0)*dm )
      c3qq3 = c3qq3 + cf*ca**2 * ( 328.D0/9.D0*Hr4(1,1,0,1) + 172.D0/9.D
     &    0*Hr4(1,1,0,1)*x - 440.D0/9.D0*Hr4(1,1,0,1)*dm - 700.D0/9.D0*
     &    Hr4(1,1,1,0) - 532.D0/9.D0*Hr4(1,1,1,0)*x + 1232.D0/9.D0*Hr4(
     &    1,1,1,0)*dm + 672.D0*Hr5(-1,-1,-1,0,0) - 416.D0*Hr5(-1,-1,-1,
     &    0,0)*x - 1088.D0*Hr5(-1,-1,-1,0,0)*dp + 1216.D0*Hr5(-1,-1,-1,
     &    0,1) - 704.D0*Hr5(-1,-1,-1,0,1)*x - 1920.D0*Hr5(-1,-1,-1,0,1)
     &    *dp - 32.D0*Hr5(-1,-1,0,-1,0) + 32.D0*Hr5(-1,-1,0,-1,0)*x + 
     &    64.D0*Hr5(-1,-1,0,-1,0)*dp - 1312.D0/3.D0*Hr5(-1,-1,0,0,0) + 
     &    1120.D0/3.D0*Hr5(-1,-1,0,0,0)*x + 2432.D0/3.D0*Hr5(-1,-1,0,0,
     &    0)*dp - 1120.D0*Hr5(-1,-1,0,0,1) + 864.D0*Hr5(-1,-1,0,0,1)*x
     &     + 1984.D0*Hr5(-1,-1,0,0,1)*dp - 896.D0/3.D0*Hr5(-1,-1,0,1,0)
     &     + 896.D0/3.D0*Hr5(-1,-1,0,1,0)*x + 1792.D0/3.D0*Hr5(-1,-1,0,
     &    1,0)*dp - 1280.D0/3.D0*Hr5(-1,-1,0,1,1) + 1280.D0/3.D0*Hr5(-1
     &    ,-1,0,1,1)*x + 2560.D0/3.D0*Hr5(-1,-1,0,1,1)*dp - 16.D0*Hr5(
     &    -1,0,-1,-1,0) + 16.D0*Hr5(-1,0,-1,-1,0)*x + 32.D0*Hr5(-1,0,-1
     &    ,-1,0)*dp )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 416.D0*Hr5(-1,0,-1,0,0) + 288.D0*
     &    Hr5(-1,0,-1,0,0)*x + 704.D0*Hr5(-1,0,-1,0,0)*dp - 784.D0*Hr5(
     &    -1,0,-1,0,1) + 528.D0*Hr5(-1,0,-1,0,1)*x + 1312.D0*Hr5(-1,0,
     &    -1,0,1)*dp - 160.D0/3.D0*Hr5(-1,0,0,-1,0) - 32.D0/3.D0*Hr5(-1
     &    ,0,0,-1,0)*x + 128.D0/3.D0*Hr5(-1,0,0,-1,0)*dp + 560.D0/3.D0*
     &    Hr5(-1,0,0,0,0) - 368.D0/3.D0*Hr5(-1,0,0,0,0)*x - 928.D0/3.D0
     &    *Hr5(-1,0,0,0,0)*dp + 464.D0*Hr5(-1,0,0,0,1) - 304.D0*Hr5(-1,
     &    0,0,0,1)*x - 768.D0*Hr5(-1,0,0,0,1)*dp + 392.D0/3.D0*Hr5(-1,0
     &    ,0,1,0) - 392.D0/3.D0*Hr5(-1,0,0,1,0)*x - 784.D0/3.D0*Hr5(-1,
     &    0,0,1,0)*dp + 640.D0/3.D0*Hr5(-1,0,0,1,1) - 640.D0/3.D0*Hr5(
     &    -1,0,0,1,1)*x - 1280.D0/3.D0*Hr5(-1,0,0,1,1)*dp + 176.D0/3.D0
     &    *Hr5(-1,0,1,0,0) - 272.D0/3.D0*Hr5(-1,0,1,0,0)*x - 448.D0/3.D0
     &    *Hr5(-1,0,1,0,0)*dp + 80.D0/3.D0*Hr5(-1,0,1,0,1) - 80.D0/3.D0
     &    *Hr5(-1,0,1,0,1)*x - 160.D0/3.D0*Hr5(-1,0,1,0,1)*dp - 80.D0/3.
     &    D0*Hr5(-1,0,1,1,0) + 80.D0/3.D0*Hr5(-1,0,1,1,0)*x + 160.D0/3.D
     &    0*Hr5(-1,0,1,1,0)*dp )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 272.D0/3.D0*Hr5(0,-1,-1,-1,0) - 
     &    144.D0*Hr5(0,-1,-1,-1,0)*x + 704.D0/3.D0*Hr5(0,-1,-1,-1,0)*dm
     &     - 524.D0/3.D0*Hr5(0,-1,-1,0,0) + 484.D0*Hr5(0,-1,-1,0,0)*x
     &     + 2128.D0/3.D0*Hr5(0,-1,-1,0,0)*dp - 1312.D0/3.D0*Hr5(0,-1,
     &    -1,0,0)*dm - 456.D0*Hr5(0,-1,-1,0,1) + 1880.D0/3.D0*Hr5(0,-1,
     &    -1,0,1)*x + 1312.D0*Hr5(0,-1,-1,0,1)*dp - 1280.D0/3.D0*Hr5(0,
     &    -1,-1,0,1)*dm + 232.D0/3.D0*Hr5(0,-1,0,-1,0) + 280.D0/3.D0*
     &    Hr5(0,-1,0,-1,0)*x - 64.D0/3.D0*Hr5(0,-1,0,-1,0)*dp - 512.D0/
     &    3.D0*Hr5(0,-1,0,-1,0)*dm + 608.D0/3.D0*Hr5(0,-1,0,0,0) - 832.D
     &    0/3.D0*Hr5(0,-1,0,0,0)*x - 1424.D0/3.D0*Hr5(0,-1,0,0,0)*dp + 
     &    320.D0/3.D0*Hr5(0,-1,0,0,0)*dm + 540.D0*Hr5(0,-1,0,0,1) - 508.
     &    D0*Hr5(0,-1,0,0,1)*x - 3472.D0/3.D0*Hr5(0,-1,0,0,1)*dp + 96.D0
     &    *Hr5(0,-1,0,0,1)*dm + 584.D0/3.D0*Hr5(0,-1,0,1,0) - 328.D0/3.D
     &    0*Hr5(0,-1,0,1,0)*x - 928.D0/3.D0*Hr5(0,-1,0,1,0)*dp - 256.D0/
     &    3.D0*Hr5(0,-1,0,1,0)*dm + 800.D0/3.D0*Hr5(0,-1,0,1,1) - 160.D0
     &    *Hr5(0,-1,0,1,1)*x )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 1280.D0/3.D0*Hr5(0,-1,0,1,1)*dp
     &     - 320.D0/3.D0*Hr5(0,-1,0,1,1)*dm + 728.D0/3.D0*Hr5(0,0,-1,-1
     &    ,0) + 808.D0/3.D0*Hr5(0,0,-1,-1,0)*x - 128.D0/3.D0*Hr5(0,0,-1
     &    ,-1,0)*dp - 512.D0*Hr5(0,0,-1,-1,0)*dm + 520.D0/3.D0*Hr5(0,0,
     &    -1,0,0) - 256.D0*Hr5(0,0,-1,0,0)*x - 1120.D0/3.D0*Hr5(0,0,-1,
     &    0,0)*dp + 64.D0*Hr5(0,0,-1,0,0)*dm + 1448.D0/3.D0*Hr5(0,0,-1,
     &    0,1) - 232.D0*Hr5(0,0,-1,0,1)*x - 704.D0*Hr5(0,0,-1,0,1)*dp
     &     - 896.D0/3.D0*Hr5(0,0,-1,0,1)*dm + 40.D0/3.D0*Hr5(0,0,0,-1,0
     &    ) - 56.D0*Hr5(0,0,0,-1,0)*x - 160.D0/3.D0*Hr5(0,0,0,-1,0)*dp
     &     + 32.D0*Hr5(0,0,0,-1,0)*dm - 80.D0*Hr5(0,0,0,0,0) + 64.D0*
     &    Hr5(0,0,0,0,0)*dp + 64.D0*Hr5(0,0,0,0,0)*dm - 280.D0/3.D0*
     &    Hr5(0,0,0,0,1) + 72.D0*Hr5(0,0,0,0,1)*x + 160.D0*Hr5(0,0,0,0,
     &    1)*dp - 32.D0*Hr5(0,0,0,0,1)*dm - 28.D0*Hr5(0,0,0,1,0) + 36.D0
     &    *Hr5(0,0,0,1,0)*x + 64.D0*Hr5(0,0,0,1,0)*dp - 32.D0*Hr5(0,0,0
     &    ,1,0)*dm - 140.D0/3.D0*Hr5(0,0,0,1,1) + 60.D0*Hr5(0,0,0,1,1)*
     &    x )
      c3qq3 = c3qq3 + cf*ca**2 * ( 320.D0/3.D0*Hr5(0,0,0,1,1)*dp - 160.D
     &    0/3.D0*Hr5(0,0,0,1,1)*dm - 260.D0/3.D0*Hr5(0,0,1,0,0) - 100.D0
     &    /3.D0*Hr5(0,0,1,0,0)*x + 160.D0/3.D0*Hr5(0,0,1,0,0)*dp + 352.D
     &    0/3.D0*Hr5(0,0,1,0,0)*dm - 8.D0*Hr5(0,0,1,0,1) + 8.D0*Hr5(0,0
     &    ,1,0,1)*x + 64.D0/3.D0*Hr5(0,0,1,0,1)*dp + 8.D0*Hr5(0,0,1,1,0
     &    ) - 8.D0*Hr5(0,0,1,1,0)*x - 64.D0/3.D0*Hr5(0,0,1,1,0)*dp + 
     &    560.D0/3.D0*Hr5(0,1,0,-1,0) + 144.D0*Hr5(0,1,0,-1,0)*x + 64.D0
     &    /3.D0*Hr5(0,1,0,-1,0)*dp - 1216.D0/3.D0*Hr5(0,1,0,-1,0)*dm - 
     &    440.D0/3.D0*Hr5(0,1,0,0,0) - 472.D0/3.D0*Hr5(0,1,0,0,0)*x - 
     &    128.D0/3.D0*Hr5(0,1,0,0,0)*dp + 1040.D0/3.D0*Hr5(0,1,0,0,0)*
     &    dm + 548.D0/3.D0*Hr5(0,1,0,0,1) + 108.D0*Hr5(0,1,0,0,1)*x - 
     &    224.D0/3.D0*Hr5(0,1,0,0,1)*dp - 752.D0/3.D0*Hr5(0,1,0,0,1)*dm
     &     - 52.D0/3.D0*Hr5(0,1,0,1,0) + 4.D0*Hr5(0,1,0,1,0)*x + 64.D0/
     &    3.D0*Hr5(0,1,0,1,0)*dp + 16.D0*Hr5(0,1,0,1,0)*dm + 8.D0/3.D0*
     &    Hr5(0,1,0,1,1) + 8.D0/3.D0*Hr5(0,1,0,1,1)*x - 16.D0/3.D0*Hr5(
     &    0,1,0,1,1)*dm )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 156.D0*Hr5(0,1,1,0,0) - 596.D0/3.D
     &    0*Hr5(0,1,1,0,0)*x - 128.D0/3.D0*Hr5(0,1,1,0,0)*dp + 896.D0/3.
     &    D0*Hr5(0,1,1,0,0)*dm - 32.D0/3.D0*Hr5(0,1,1,0,1)*x - 32.D0/3.D
     &    0*Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*Hr5(0,1,1,0,1)*dm - 8.D0/3.D0
     &    *Hr5(0,1,1,1,0) + 8.D0*Hr5(0,1,1,1,0)*x + 32.D0/3.D0*Hr5(0,1,
     &    1,1,0)*dp - 16.D0/3.D0*Hr5(0,1,1,1,0)*dm + 224.D0*Hr5(1,0,-1,
     &    -1,0) + 224.D0*Hr5(1,0,-1,-1,0)*x - 448.D0*Hr5(1,0,-1,-1,0)*
     &    dm + 784.D0/3.D0*Hr5(1,0,-1,0,0) + 400.D0/3.D0*Hr5(1,0,-1,0,0
     &    )*x - 1184.D0/3.D0*Hr5(1,0,-1,0,0)*dm + 1664.D0/3.D0*Hr5(1,0,
     &    -1,0,1) + 896.D0/3.D0*Hr5(1,0,-1,0,1)*x - 2560.D0/3.D0*Hr5(1,
     &    0,-1,0,1)*dm + 160.D0*Hr5(1,0,0,-1,0) + 96.D0*Hr5(1,0,0,-1,0)
     &    *x - 256.D0*Hr5(1,0,0,-1,0)*dm - 560.D0/3.D0*Hr5(1,0,0,0,0)
     &     - 368.D0/3.D0*Hr5(1,0,0,0,0)*x + 928.D0/3.D0*Hr5(1,0,0,0,0)*
     &    dm - 24.D0*Hr5(1,0,0,0,1) + 104.D0*Hr5(1,0,0,0,1)*x - 80.D0*
     &    Hr5(1,0,0,0,1)*dm + 208.D0/3.D0*Hr5(1,0,0,1,0) + 208.D0/3.D0*
     &    Hr5(1,0,0,1,0)*x )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 416.D0/3.D0*Hr5(1,0,0,1,0)*dm + 
     &    320.D0/3.D0*Hr5(1,0,0,1,1) + 320.D0/3.D0*Hr5(1,0,0,1,1)*x - 
     &    640.D0/3.D0*Hr5(1,0,0,1,1)*dm - 144.D0*Hr5(1,0,1,0,0) - 144.D0
     &    *Hr5(1,0,1,0,0)*x + 288.D0*Hr5(1,0,1,0,0)*dm + 16.D0/3.D0*
     &    Hr5(1,0,1,0,1) + 16.D0/3.D0*Hr5(1,0,1,0,1)*x - 32.D0/3.D0*
     &    Hr5(1,0,1,0,1)*dm - 16.D0/3.D0*Hr5(1,0,1,1,0) - 16.D0/3.D0*
     &    Hr5(1,0,1,1,0)*x + 32.D0/3.D0*Hr5(1,0,1,1,0)*dm + 992.D0/3.D0
     &    *Hr5(1,1,0,-1,0) + 608.D0/3.D0*Hr5(1,1,0,-1,0)*x - 1600.D0/3.D
     &    0*Hr5(1,1,0,-1,0)*dm - 928.D0/3.D0*Hr5(1,1,0,0,0) - 736.D0/3.D
     &    0*Hr5(1,1,0,0,0)*x + 1664.D0/3.D0*Hr5(1,1,0,0,0)*dm + 496.D0/
     &    3.D0*Hr5(1,1,0,0,1) + 496.D0/3.D0*Hr5(1,1,0,0,1)*x - 992.D0/3.
     &    D0*Hr5(1,1,0,0,1)*dm - 16.D0*Hr5(1,1,0,1,0) - 16.D0*Hr5(1,1,0
     &    ,1,0)*x + 32.D0*Hr5(1,1,0,1,0)*dm + 32.D0/3.D0*Hr5(1,1,0,1,1)
     &     + 32.D0/3.D0*Hr5(1,1,0,1,1)*x - 64.D0/3.D0*Hr5(1,1,0,1,1)*dm
     &     - 640.D0/3.D0*Hr5(1,1,1,0,0) - 640.D0/3.D0*Hr5(1,1,1,0,0)*x
     &     + 1280.D0/3.D0*Hr5(1,1,1,0,0)*dm )
      c3qq3 = c3qq3 + cf*ca**2 * (  - 32.D0/3.D0*Hr5(1,1,1,0,1) - 32.D0/
     &    3.D0*Hr5(1,1,1,0,1)*x + 64.D0/3.D0*Hr5(1,1,1,0,1)*dm )
      c3qq3 = c3qq3 + cf**2*ca * (  - 200323.D0/54.D0 + 268193.D0/108.D0
     &    *x - 2078.D0/3.D0*z5 + 442.D0/3.D0*z5*x + 9076.D0/9.D0*z4 + 
     &    8479.D0/9.D0*z4*x + 796.D0/3.D0*z4*x**2 + 976.D0*dp*z5 + 1226.
     &    D0/3.D0*dp*z4 + 16981.D0/24.D0*dm + 4456.D0/3.D0*dm*z5 - 
     &    12128.D0/9.D0*dm*z4 + 14717.D0/27.D0*z3 - 7453.D0/27.D0*z3*x
     &     + 11764.D0/9.D0*z3*x**2 - 1460.D0/3.D0*z3*dp + 22334.D0/27.D0
     &    *z3*dm + 66641.D0/81.D0*z2 - 193733.D0/81.D0*z2*x - 3284.D0/9.
     &    D0*z2*x**2 - 36904.D0/81.D0*z2*dp + 8753.D0/27.D0*z2*dm + 
     &    4312.D0/3.D0*z2*z3 - 2200.D0/3.D0*z2*z3*x - 5008.D0/3.D0*z2*
     &    z3*dp - 416.D0*z2*z3*dm - 970.D0/3.D0*Hr1(-1)*z4 + 358.D0/3.D0
     &    *Hr1(-1)*z4*x + 1328.D0/3.D0*Hr1(-1)*dp*z4 - 9718.D0/9.D0*
     &    Hr1(-1)*z3 - 12590.D0/9.D0*Hr1(-1)*z3*x - 736.D0*Hr1(-1)*z3*
     &    x**2 - 736.D0*Hr1(-1)*z3*dx - 2116.D0/9.D0*Hr1(-1)*z3*dp - 
     &    30766.D0/27.D0*Hr1(-1)*z2 - 18362.D0/27.D0*Hr1(-1)*z2*x - 
     &    1244.D0/3.D0*Hr1(-1)*z2*x**2 - 1244.D0/3.D0*Hr1(-1)*z2*dx + 
     &    12944.D0/27.D0*Hr1(-1)*z2*dp )
      c3qq3 = c3qq3 + cf**2*ca * (  - 1010281.D0/324.D0*Hr1(0) + 479407.
     &    D0/324.D0*Hr1(0)*x - 332.D0/3.D0*Hr1(0)*z4 + 1112.D0/3.D0*
     &    Hr1(0)*z4*x + 6218.D0/9.D0*Hr1(0)*dp + 1412.D0/3.D0*Hr1(0)*dp
     &    *z4 + 85535.D0/54.D0*Hr1(0)*dm + 628.D0/3.D0*Hr1(0)*dm*z4 + 
     &    18166.D0/9.D0*Hr1(0)*z3 + 1130.D0/3.D0*Hr1(0)*z3*x + 2864.D0/
     &    3.D0*Hr1(0)*z3*x**2 - 4444.D0/9.D0*Hr1(0)*z3*dp - 4516.D0/9.D0
     &    *Hr1(0)*z3*dm + 395.D0/27.D0*Hr1(0)*z2 - 583.D0*Hr1(0)*z2*x
     &     + 3128.D0/9.D0*Hr1(0)*z2*x**2 - 2354.D0/27.D0*Hr1(0)*z2*dp
     &     + 36088.D0/27.D0*Hr1(0)*z2*dm - 35255.D0/12.D0*Hr1(1) + 
     &    33449.D0/12.D0*Hr1(1)*x - 534.D0*Hr1(1)*z4 - 674.D0*Hr1(1)*z4
     &    *x + 5563.D0/18.D0*Hr1(1)*dm + 1208.D0*Hr1(1)*dm*z4 - 4234.D0/
     &    9.D0*Hr1(1)*z3 - 1414.D0/9.D0*Hr1(1)*z3*x + 656.D0/3.D0*Hr1(1
     &    )*z3*x**2 - 656.D0/3.D0*Hr1(1)*z3*dx + 5108.D0/9.D0*Hr1(1)*z3
     &    *dm - 2294.D0/9.D0*Hr1(1)*z2 - 6386.D0/9.D0*Hr1(1)*z2*x - 604.
     &    D0/9.D0*Hr1(1)*z2*x**2 - 1244.D0/9.D0*Hr1(1)*z2*dx + 6448.D0/
     &    9.D0*Hr1(1)*z2*dm )
      c3qq3 = c3qq3 + cf**2*ca * (  - 14288.D0/3.D0*Hr2(-1,-1)*z3 + 
     &    9536.D0/3.D0*Hr2(-1,-1)*z3*x + 23824.D0/3.D0*Hr2(-1,-1)*z3*dp
     &     + 7676.D0/9.D0*Hr2(-1,-1)*z2 + 9772.D0/9.D0*Hr2(-1,-1)*z2*x
     &     + 944.D0*Hr2(-1,-1)*z2*x**2 + 944.D0*Hr2(-1,-1)*z2*dx + 1232.
     &    D0/9.D0*Hr2(-1,-1)*z2*dp - 39782.D0/81.D0*Hr2(-1,0) - 75574.D0
     &    /81.D0*Hr2(-1,0)*x - 3284.D0/9.D0*Hr2(-1,0)*x**2 - 2588.D0/9.D
     &    0*Hr2(-1,0)*dx - 31472.D0/81.D0*Hr2(-1,0)*dp + 7456.D0/3.D0*
     &    Hr2(-1,0)*z3 - 5296.D0/3.D0*Hr2(-1,0)*z3*x - 12752.D0/3.D0*
     &    Hr2(-1,0)*z3*dp - 14696.D0/9.D0*Hr2(-1,0)*z2 - 16336.D0/9.D0*
     &    Hr2(-1,0)*z2*x - 656.D0*Hr2(-1,0)*z2*x**2 - 656.D0*Hr2(-1,0)*
     &    z2*dx - 1496.D0/9.D0*Hr2(-1,0)*z2*dp + 5932.D0/3.D0*Hr2(0,-1)
     &    *z3 - 2940.D0*Hr2(0,-1)*z3*x - 5376.D0*Hr2(0,-1)*z3*dp + 5600.
     &    D0/3.D0*Hr2(0,-1)*z3*dm - 19988.D0/9.D0*Hr2(0,-1)*z2 - 4996.D0
     &    /9.D0*Hr2(0,-1)*z2*x - 944.D0*Hr2(0,-1)*z2*x**2 - 96.D0*Hr2(0
     &    ,-1)*z2*dx + 1912.D0/9.D0*Hr2(0,-1)*z2*dp + 916.D0*Hr2(0,-1)*
     &    z2*dm )
      c3qq3 = c3qq3 + cf**2*ca * (  - 26530.D0/81.D0*Hr2(0,0) + 43987.D0
     &    /27.D0*Hr2(0,0)*x + 3284.D0/9.D0*Hr2(0,0)*x**2 + 55048.D0/81.D
     &    0*Hr2(0,0)*dp + 8711.D0/27.D0*Hr2(0,0)*dm - 3376.D0/3.D0*Hr2(
     &    0,0)*z3 + 384.D0*Hr2(0,0)*z3*x + 3440.D0/3.D0*Hr2(0,0)*z3*dp
     &     + 1904.D0/3.D0*Hr2(0,0)*z3*dm + 4558.D0/3.D0*Hr2(0,0)*z2 + 
     &    6110.D0/9.D0*Hr2(0,0)*z2*x + 1984.D0/3.D0*Hr2(0,0)*z2*x**2 - 
     &    5932.D0/9.D0*Hr2(0,0)*z2*dp - 524.D0/9.D0*Hr2(0,0)*z2*dm - 
     &    106423.D0/81.D0*Hr2(0,1) + 193733.D0/81.D0*Hr2(0,1)*x + 784.D0
     &    /3.D0*Hr2(0,1)*dp - 41995.D0/81.D0*Hr2(0,1)*dm - 1020.D0*Hr2(
     &    0,1)*z3 - 5164.D0/3.D0*Hr2(0,1)*z3*x - 2704.D0/3.D0*Hr2(0,1)*
     &    z3*dp + 2336.D0*Hr2(0,1)*z3*dm + 608.D0/9.D0*Hr2(0,1)*z2 - 
     &    3208.D0/9.D0*Hr2(0,1)*z2*x + 16.D0*Hr2(0,1)*z2*x**2 - 32.D0*
     &    Hr2(0,1)*z2*dx - 532.D0*Hr2(0,1)*z2*dp + 3500.D0/9.D0*Hr2(0,1
     &    )*z2*dm - 26386.D0/81.D0*Hr2(1,0) + 171170.D0/81.D0*Hr2(1,0)*
     &    x - 96391.D0/81.D0*Hr2(1,0)*dm - 1896.D0*Hr2(1,0)*z3 - 1144.D0
     &    *Hr2(1,0)*z3*x )
      c3qq3 = c3qq3 + cf**2*ca * ( 3040.D0*Hr2(1,0)*z3*dm - 84.D0*Hr2(1
     &    ,0)*z2 - 196.D0/3.D0*Hr2(1,0)*z2*x + 16.D0/3.D0*Hr2(1,0)*z2*
     &    x**2 - 16.D0/3.D0*Hr2(1,0)*z2*dx + 464.D0/3.D0*Hr2(1,0)*z2*dm
     &     - 10372.D0/9.D0*Hr2(1,1) + 21634.D0/9.D0*Hr2(1,1)*x - 8425.D0
     &    /9.D0*Hr2(1,1)*dm - 1648.D0*Hr2(1,1)*z3 - 1472.D0*Hr2(1,1)*z3
     &    *x + 3120.D0*Hr2(1,1)*z3*dm - 3040.D0/9.D0*Hr2(1,1)*z2 - 880.D
     &    0/9.D0*Hr2(1,1)*z2*x + 16.D0*Hr2(1,1)*z2*x**2 - 16.D0*Hr2(1,1
     &    )*z2*dx + 3416.D0/9.D0*Hr2(1,1)*z2*dm + 4944.D0*Hr3(-1,-1,-1)
     &    *z2 - 2928.D0*Hr3(-1,-1,-1)*z2*x - 7872.D0*Hr3(-1,-1,-1)*z2*
     &    dp - 1612.D0/9.D0*Hr3(-1,-1,0) + 8908.D0/9.D0*Hr3(-1,-1,0)*x
     &     - 2488.D0/9.D0*Hr3(-1,-1,0)*x**2 - 2488.D0/9.D0*Hr3(-1,-1,0)
     &    *dx + 10880.D0/9.D0*Hr3(-1,-1,0)*dp - 15920.D0/3.D0*Hr3(-1,-1
     &    ,0)*z2 + 11696.D0/3.D0*Hr3(-1,-1,0)*z2*x + 27616.D0/3.D0*Hr3(
     &    -1,-1,0)*z2*dp - 3360.D0*Hr3(-1,0,-1)*z2 + 2240.D0*Hr3(-1,0,
     &    -1)*z2*x + 5600.D0*Hr3(-1,0,-1)*z2*dp + 22960.D0/27.D0*Hr3(-1
     &    ,0,0) )
      c3qq3 = c3qq3 + cf**2*ca * (  - 13540.D0/27.D0*Hr3(-1,0,0)*x + 
     &    376.D0/9.D0*Hr3(-1,0,0)*x**2 + 376.D0/9.D0*Hr3(-1,0,0)*dx - 
     &    36824.D0/27.D0*Hr3(-1,0,0)*dp + 7672.D0/3.D0*Hr3(-1,0,0)*z2
     &     - 4984.D0/3.D0*Hr3(-1,0,0)*z2*x - 12656.D0/3.D0*Hr3(-1,0,0)*
     &    z2*dp + 28348.D0/27.D0*Hr3(-1,0,1) + 31724.D0/27.D0*Hr3(-1,0,
     &    1)*x + 2488.D0/9.D0*Hr3(-1,0,1)*x**2 + 2488.D0/9.D0*Hr3(-1,0,
     &    1)*dx + 3376.D0/27.D0*Hr3(-1,0,1)*dp - 296.D0*Hr3(-1,0,1)*z2
     &     + 264.D0*Hr3(-1,0,1)*z2*x + 560.D0*Hr3(-1,0,1)*z2*dp - 1856.D
     &    0*Hr3(0,-1,-1)*z2 + 3104.D0*Hr3(0,-1,-1)*z2*x + 5648.D0*Hr3(0
     &    ,-1,-1)*z2*dp - 2384.D0*Hr3(0,-1,-1)*z2*dm + 9496.D0/27.D0*
     &    Hr3(0,-1,0) - 45148.D0/27.D0*Hr3(0,-1,0)*x + 2488.D0/9.D0*
     &    Hr3(0,-1,0)*x**2 - 704.D0/3.D0*Hr3(0,-1,0)*dx - 27848.D0/27.D0
     &    *Hr3(0,-1,0)*dp + 572.D0*Hr3(0,-1,0)*dm + 2464.D0*Hr3(0,-1,0)
     &    *z2 - 9136.D0/3.D0*Hr3(0,-1,0)*z2*x - 5856.D0*Hr3(0,-1,0)*z2*
     &    dp + 4048.D0/3.D0*Hr3(0,-1,0)*z2*dm + 3632.D0/3.D0*Hr3(0,0,-1
     &    )*z2 )
      c3qq3 = c3qq3 + cf**2*ca * (  - 6464.D0/3.D0*Hr3(0,0,-1)*z2*x - 
     &    3232.D0*Hr3(0,0,-1)*z2*dp + 832.D0*Hr3(0,0,-1)*z2*dm + 4447.D0
     &    /27.D0*Hr3(0,0,0) + 14665.D0/9.D0*Hr3(0,0,0)*x - 376.D0/9.D0*
     &    Hr3(0,0,0)*x**2 + 19118.D0/27.D0*Hr3(0,0,0)*dp - 7096.D0/27.D0
     &    *Hr3(0,0,0)*dm - 872.D0*Hr3(0,0,0)*z2 + 192.D0*Hr3(0,0,0)*z2*
     &    x + 944.D0*Hr3(0,0,0)*z2*dp + 368.D0*Hr3(0,0,0)*z2*dm + 9101.D
     &    0/27.D0*Hr3(0,0,1) + 583.D0*Hr3(0,0,1)*x - 640.D0/9.D0*Hr3(0,
     &    0,1)*x**2 - 3848.D0/27.D0*Hr3(0,0,1)*dp - 42290.D0/27.D0*Hr3(
     &    0,0,1)*dm + 88.D0*Hr3(0,0,1)*z2 - 792.D0*Hr3(0,0,1)*z2*x - 
     &    2720.D0/3.D0*Hr3(0,0,1)*z2*dp + 544.D0*Hr3(0,0,1)*z2*dm + 
     &    9052.D0/27.D0*Hr3(0,1,0) + 25792.D0/27.D0*Hr3(0,1,0)*x - 616.D
     &    0/3.D0*Hr3(0,1,0)*x**2 - 32.D0*Hr3(0,1,0)*dp - 36896.D0/27.D0
     &    *Hr3(0,1,0)*dm - 272.D0/3.D0*Hr3(0,1,0)*z2 - 1088.D0/3.D0*
     &    Hr3(0,1,0)*z2*x - 624.D0*Hr3(0,1,0)*z2*dp + 576.D0*Hr3(0,1,0)
     &    *z2*dm + 1520.D0/9.D0*Hr3(0,1,1) + 2948.D0/3.D0*Hr3(0,1,1)*x
     &     - 32.D0*Hr3(0,1,1)*dp )
      c3qq3 = c3qq3 + cf**2*ca * (  - 4304.D0/3.D0*Hr3(0,1,1)*dm - 96.D0
     &    *Hr3(0,1,1)*z2 - 1408.D0/3.D0*Hr3(0,1,1)*z2*x - 1456.D0/3.D0*
     &    Hr3(0,1,1)*z2*dp + 464.D0*Hr3(0,1,1)*z2*dm + 1112.D0*Hr3(1,0,
     &    -1)*z2 + 376.D0*Hr3(1,0,-1)*z2*x - 1488.D0*Hr3(1,0,-1)*z2*dm
     &     + 3020.D0/27.D0*Hr3(1,0,0) + 33152.D0/27.D0*Hr3(1,0,0)*x - 
     &    30610.D0/27.D0*Hr3(1,0,0)*dm - 3152.D0/3.D0*Hr3(1,0,0)*z2 - 
     &    560.D0/3.D0*Hr3(1,0,0)*z2*x + 3712.D0/3.D0*Hr3(1,0,0)*z2*dm
     &     + 3100.D0/9.D0*Hr3(1,0,1) + 10840.D0/9.D0*Hr3(1,0,1)*x + 616.
     &    D0/3.D0*Hr3(1,0,1)*x**2 - 11888.D0/9.D0*Hr3(1,0,1)*dm - 848.D0
     &    /3.D0*Hr3(1,0,1)*z2 - 560.D0/3.D0*Hr3(1,0,1)*z2*x + 1408.D0/3.
     &    D0*Hr3(1,0,1)*z2*dm + 5236.D0/9.D0*Hr3(1,1,0) + 3308.D0/3.D0*
     &    Hr3(1,1,0)*x - 616.D0/3.D0*Hr3(1,1,0)*x**2 - 14188.D0/9.D0*
     &    Hr3(1,1,0)*dm - 1712.D0/3.D0*Hr3(1,1,0)*z2 + 16.D0/3.D0*Hr3(1
     &    ,1,0)*z2*x + 1696.D0/3.D0*Hr3(1,1,0)*z2*dm + 364.D0*Hr3(1,1,1
     &    ) + 2828.D0/3.D0*Hr3(1,1,1)*x - 3464.D0/3.D0*Hr3(1,1,1)*dm - 
     &    752.D0/3.D0*Hr3(1,1,1)*z2 )
      c3qq3 = c3qq3 + cf**2*ca * (  - 464.D0/3.D0*Hr3(1,1,1)*z2*x + 
     &    1216.D0/3.D0*Hr3(1,1,1)*z2*dm - 392.D0/9.D0*Hr4(-1,-1,-1,0)
     &     - 3976.D0/9.D0*Hr4(-1,-1,-1,0)*x + 32.D0*Hr4(-1,-1,-1,0)*
     &    x**2 + 32.D0*Hr4(-1,-1,-1,0)*dx - 4448.D0/9.D0*Hr4(-1,-1,-1,0
     &    )*dp - 10844.D0/9.D0*Hr4(-1,-1,0,0) - 1828.D0/9.D0*Hr4(-1,-1,
     &    0,0)*x - 544.D0*Hr4(-1,-1,0,0)*x**2 - 544.D0*Hr4(-1,-1,0,0)*
     &    dx + 9808.D0/9.D0*Hr4(-1,-1,0,0)*dp - 2624.D0/3.D0*Hr4(-1,-1,
     &    0,1) - 3920.D0/3.D0*Hr4(-1,-1,0,1)*x - 928.D0*Hr4(-1,-1,0,1)*
     &    x**2 - 928.D0*Hr4(-1,-1,0,1)*dx - 384.D0*Hr4(-1,-1,0,1)*dp - 
     &    1880.D0/9.D0*Hr4(-1,0,-1,0) + 4280.D0/9.D0*Hr4(-1,0,-1,0)*x
     &     - 32.D0*Hr4(-1,0,-1,0)*x**2 - 32.D0*Hr4(-1,0,-1,0)*dx + 6664.
     &    D0/9.D0*Hr4(-1,0,-1,0)*dp + 13196.D0/9.D0*Hr4(-1,0,0,0) + 
     &    1156.D0/9.D0*Hr4(-1,0,0,0)*x + 192.D0*Hr4(-1,0,0,0)*x**2 + 
     &    192.D0*Hr4(-1,0,0,0)*dx - 12148.D0/9.D0*Hr4(-1,0,0,0)*dp + 
     &    14080.D0/9.D0*Hr4(-1,0,0,1) + 17192.D0/9.D0*Hr4(-1,0,0,1)*x
     &     + 544.D0*Hr4(-1,0,0,1)*x**2 )
      c3qq3 = c3qq3 + cf**2*ca * ( 544.D0*Hr4(-1,0,0,1)*dx + 2896.D0/9.D
     &    0*Hr4(-1,0,0,1)*dp + 1744.D0/3.D0*Hr4(-1,0,1,0) + 2320.D0/3.D0
     &    *Hr4(-1,0,1,0)*x + 32.D0*Hr4(-1,0,1,0)*x**2 + 32.D0*Hr4(-1,0,
     &    1,0)*dx + 192.D0*Hr4(-1,0,1,0)*dp + 6544.D0/9.D0*Hr4(-1,0,1,1
     &    ) + 10256.D0/9.D0*Hr4(-1,0,1,1)*x + 32.D0*Hr4(-1,0,1,1)*x**2
     &     + 32.D0*Hr4(-1,0,1,1)*dx + 3712.D0/9.D0*Hr4(-1,0,1,1)*dp - 
     &    5624.D0/9.D0*Hr4(0,-1,-1,0) - 3352.D0/9.D0*Hr4(0,-1,-1,0)*x
     &     - 32.D0*Hr4(0,-1,-1,0)*x**2 - 64.D0*Hr4(0,-1,-1,0)*dx + 6736.
     &    D0/9.D0*Hr4(0,-1,-1,0)*dp + 1080.D0*Hr4(0,-1,-1,0)*dm + 14288.
     &    D0/9.D0*Hr4(0,-1,0,0) - 2624.D0/9.D0*Hr4(0,-1,0,0)*x + 544.D0
     &    *Hr4(0,-1,0,0)*x**2 + 64.D0*Hr4(0,-1,0,0)*dx - 12112.D0/9.D0*
     &    Hr4(0,-1,0,0)*dp + 8.D0*Hr4(0,-1,0,0)*dm + 17176.D0/9.D0*Hr4(
     &    0,-1,0,1) + 3320.D0/9.D0*Hr4(0,-1,0,1)*x + 928.D0*Hr4(0,-1,0,
     &    1)*x**2 + 64.D0*Hr4(0,-1,0,1)*dx + 1456.D0/9.D0*Hr4(0,-1,0,1)
     &    *dp - 376.D0*Hr4(0,-1,0,1)*dm + 4736.D0/9.D0*Hr4(0,0,-1,0) - 
     &    2480.D0/9.D0*Hr4(0,0,-1,0)*x )
      c3qq3 = c3qq3 + cf**2*ca * ( 224.D0*Hr4(0,0,-1,0)*x**2 - 8176.D0/
     &    9.D0*Hr4(0,0,-1,0)*dp + 1280.D0/3.D0*Hr4(0,0,-1,0)*dm - 7198.D
     &    0/9.D0*Hr4(0,0,0,0) + 1186.D0/3.D0*Hr4(0,0,0,0)*x - 288.D0*
     &    Hr4(0,0,0,0)*x**2 + 7732.D0/9.D0*Hr4(0,0,0,0)*dp - 92.D0/3.D0
     &    *Hr4(0,0,0,0)*dm - 8938.D0/9.D0*Hr4(0,0,0,1) - 6110.D0/9.D0*
     &    Hr4(0,0,0,1)*x - 1312.D0/3.D0*Hr4(0,0,0,1)*x**2 + 3764.D0/9.D0
     &    *Hr4(0,0,0,1)*dp - 548.D0/3.D0*Hr4(0,0,0,1)*dm + 2960.D0/9.D0
     &    *Hr4(0,0,1,0) - 688.D0/9.D0*Hr4(0,0,1,0)*x - 32.D0*Hr4(0,0,1,
     &    0)*x**2 - 84.D0*Hr4(0,0,1,0)*dp - 8068.D0/9.D0*Hr4(0,0,1,0)*
     &    dm + 2624.D0/9.D0*Hr4(0,0,1,1) - 480.D0*Hr4(0,0,1,1)*x - 32.D0
     &    *Hr4(0,0,1,1)*x**2 - 1856.D0/9.D0*Hr4(0,0,1,1)*dp - 8024.D0/9.
     &    D0*Hr4(0,0,1,1)*dm + 1516.D0/9.D0*Hr4(0,1,0,0) + 3988.D0/9.D0
     &    *Hr4(0,1,0,0)*x - 320.D0/3.D0*Hr4(0,1,0,0)*x**2 + 32.D0*Hr4(0
     &    ,1,0,0)*dp - 8048.D0/9.D0*Hr4(0,1,0,0)*dm + 2204.D0/9.D0*Hr4(
     &    0,1,0,1) + 1532.D0/9.D0*Hr4(0,1,0,1)*x - 8.D0*Hr4(0,1,0,1)*dp
     &     - 6868.D0/9.D0*Hr4(0,1,0,1)*dm )
      c3qq3 = c3qq3 + cf**2*ca * ( 1388.D0/3.D0*Hr4(0,1,1,0) + 532.D0*
     &    Hr4(0,1,1,0)*x + 8.D0*Hr4(0,1,1,0)*dp - 2884.D0/3.D0*Hr4(0,1,
     &    1,0)*dm + 3140.D0/9.D0*Hr4(0,1,1,1) + 3140.D0/9.D0*Hr4(0,1,1,
     &    1)*x - 7216.D0/9.D0*Hr4(0,1,1,1)*dm - 72.D0*Hr4(1,0,-1,0) - 
     &    856.D0/3.D0*Hr4(1,0,-1,0)*x + 192.D0*Hr4(1,0,-1,0)*x**2 - 192.
     &    D0*Hr4(1,0,-1,0)*dx + 1288.D0/3.D0*Hr4(1,0,-1,0)*dm - 380.D0/
     &    9.D0*Hr4(1,0,0,0) + 6484.D0/9.D0*Hr4(1,0,0,0)*x - 96.D0*Hr4(1
     &    ,0,0,0)*x**2 + 96.D0*Hr4(1,0,0,0)*dx - 5996.D0/9.D0*Hr4(1,0,0
     &    ,0)*dm + 1372.D0/9.D0*Hr4(1,0,0,1) + 1444.D0/9.D0*Hr4(1,0,0,1
     &    )*x + 320.D0/3.D0*Hr4(1,0,0,1)*x**2 - 320.D0/3.D0*Hr4(1,0,0,1
     &    )*dx - 2792.D0/9.D0*Hr4(1,0,0,1)*dm + 4012.D0/9.D0*Hr4(1,0,1,
     &    0) + 4156.D0/9.D0*Hr4(1,0,1,0)*x - 8096.D0/9.D0*Hr4(1,0,1,0)*
     &    dm + 2884.D0/9.D0*Hr4(1,0,1,1) + 3508.D0/9.D0*Hr4(1,0,1,1)*x
     &     - 6272.D0/9.D0*Hr4(1,0,1,1)*dm + 6044.D0/9.D0*Hr4(1,1,0,0)
     &     + 5180.D0/9.D0*Hr4(1,1,0,0)*x - 320.D0/3.D0*Hr4(1,1,0,0)*
     &    x**2 )
      c3qq3 = c3qq3 + cf**2*ca * ( 320.D0/3.D0*Hr4(1,1,0,0)*dx - 10672.D
     &    0/9.D0*Hr4(1,1,0,0)*dm + 316.D0*Hr4(1,1,0,1) + 956.D0/3.D0*
     &    Hr4(1,1,0,1)*x - 1880.D0/3.D0*Hr4(1,1,0,1)*dm + 3512.D0/9.D0*
     &    Hr4(1,1,1,0) + 2864.D0/9.D0*Hr4(1,1,1,0)*x - 6568.D0/9.D0*
     &    Hr4(1,1,1,0)*dm + 880.D0/3.D0*Hr4(1,1,1,1) + 880.D0/3.D0*Hr4(
     &    1,1,1,1)*x - 1760.D0/3.D0*Hr4(1,1,1,1)*dm + 480.D0*Hr5(-1,-1,
     &    -1,-1,0) - 288.D0*Hr5(-1,-1,-1,-1,0)*x - 768.D0*Hr5(-1,-1,-1,
     &    -1,0)*dp - 3456.D0*Hr5(-1,-1,-1,0,0) + 2144.D0*Hr5(-1,-1,-1,0
     &    ,0)*x + 5600.D0*Hr5(-1,-1,-1,0,0)*dp - 4704.D0*Hr5(-1,-1,-1,0
     &    ,1) + 2784.D0*Hr5(-1,-1,-1,0,1)*x + 7488.D0*Hr5(-1,-1,-1,0,1)
     &    *dp - 400.D0*Hr5(-1,-1,0,-1,0) + 208.D0*Hr5(-1,-1,0,-1,0)*x
     &     + 608.D0*Hr5(-1,-1,0,-1,0)*dp + 2520.D0*Hr5(-1,-1,0,0,0) - 
     &    2008.D0*Hr5(-1,-1,0,0,0)*x - 4528.D0*Hr5(-1,-1,0,0,0)*dp + 
     &    13856.D0/3.D0*Hr5(-1,-1,0,0,1) - 10496.D0/3.D0*Hr5(-1,-1,0,0,
     &    1)*x - 24352.D0/3.D0*Hr5(-1,-1,0,0,1)*dp + 3872.D0/3.D0*Hr5(
     &    -1,-1,0,1,0) )
      c3qq3 = c3qq3 + cf**2*ca * (  - 3680.D0/3.D0*Hr5(-1,-1,0,1,0)*x
     &     - 7552.D0/3.D0*Hr5(-1,-1,0,1,0)*dp + 5152.D0/3.D0*Hr5(-1,-1,
     &    0,1,1) - 4960.D0/3.D0*Hr5(-1,-1,0,1,1)*x - 10112.D0/3.D0*Hr5(
     &    -1,-1,0,1,1)*dp - 448.D0*Hr5(-1,0,-1,-1,0) + 256.D0*Hr5(-1,0,
     &    -1,-1,0)*x + 704.D0*Hr5(-1,0,-1,-1,0)*dp + 6976.D0/3.D0*Hr5(
     &    -1,0,-1,0,0) - 4768.D0/3.D0*Hr5(-1,0,-1,0,0)*x - 11744.D0/3.D0
     &    *Hr5(-1,0,-1,0,0)*dp + 3136.D0*Hr5(-1,0,-1,0,1) - 2112.D0*
     &    Hr5(-1,0,-1,0,1)*x - 5248.D0*Hr5(-1,0,-1,0,1)*dp + 624.D0*
     &    Hr5(-1,0,0,-1,0) - 336.D0*Hr5(-1,0,0,-1,0)*x - 960.D0*Hr5(-1,
     &    0,0,-1,0)*dp - 3256.D0/3.D0*Hr5(-1,0,0,0,0) + 2392.D0/3.D0*
     &    Hr5(-1,0,0,0,0)*x + 5648.D0/3.D0*Hr5(-1,0,0,0,0)*dp - 2152.D0
     &    *Hr5(-1,0,0,0,1) + 1480.D0*Hr5(-1,0,0,0,1)*x + 3632.D0*Hr5(-1
     &    ,0,0,0,1)*dp - 744.D0*Hr5(-1,0,0,1,0) + 712.D0*Hr5(-1,0,0,1,0
     &    )*x + 1456.D0*Hr5(-1,0,0,1,0)*dp - 3136.D0/3.D0*Hr5(-1,0,0,1,
     &    1) + 3040.D0/3.D0*Hr5(-1,0,0,1,1)*x + 6176.D0/3.D0*Hr5(-1,0,0
     &    ,1,1)*dp )
      c3qq3 = c3qq3 + cf**2*ca * (  - 288.D0*Hr5(-1,0,1,0,0) + 416.D0*
     &    Hr5(-1,0,1,0,0)*x + 704.D0*Hr5(-1,0,1,0,0)*dp - 592.D0/3.D0*
     &    Hr5(-1,0,1,0,1) + 592.D0/3.D0*Hr5(-1,0,1,0,1)*x + 1184.D0/3.D0
     &    *Hr5(-1,0,1,0,1)*dp - 112.D0/3.D0*Hr5(-1,0,1,1,0) + 112.D0/3.D
     &    0*Hr5(-1,0,1,1,0)*x + 224.D0/3.D0*Hr5(-1,0,1,1,0)*dp - 96.D0*
     &    Hr5(-1,0,1,1,1) + 96.D0*Hr5(-1,0,1,1,1)*x + 192.D0*Hr5(-1,0,1
     &    ,1,1)*dp - 160.D0*Hr5(0,-1,-1,-1,0) + 2528.D0/3.D0*Hr5(0,-1,
     &    -1,-1,0)*x + 800.D0*Hr5(0,-1,-1,-1,0)*dp - 2720.D0/3.D0*Hr5(0
     &    ,-1,-1,-1,0)*dm + 3896.D0/3.D0*Hr5(0,-1,-1,0,0) - 7624.D0/3.D0
     &    *Hr5(0,-1,-1,0,0)*x - 11792.D0/3.D0*Hr5(0,-1,-1,0,0)*dp + 
     &    5984.D0/3.D0*Hr5(0,-1,-1,0,0)*dm + 1776.D0*Hr5(0,-1,-1,0,1)
     &     - 8048.D0/3.D0*Hr5(0,-1,-1,0,1)*x - 5248.D0*Hr5(0,-1,-1,0,1)
     &    *dp + 5792.D0/3.D0*Hr5(0,-1,-1,0,1)*dm + 352.D0/3.D0*Hr5(0,-1
     &    ,0,-1,0) - 1952.D0/3.D0*Hr5(0,-1,0,-1,0)*x - 1792.D0/3.D0*
     &    Hr5(0,-1,0,-1,0)*dp + 2080.D0/3.D0*Hr5(0,-1,0,-1,0)*dm - 3832.
     &    D0/3.D0*Hr5(0,-1,0,0,0) )
      c3qq3 = c3qq3 + cf**2*ca * ( 5240.D0/3.D0*Hr5(0,-1,0,0,0)*x + 
     &    8416.D0/3.D0*Hr5(0,-1,0,0,0)*dp - 2272.D0/3.D0*Hr5(0,-1,0,0,0
     &    )*dm - 6440.D0/3.D0*Hr5(0,-1,0,0,1) + 7576.D0/3.D0*Hr5(0,-1,0
     &    ,0,1)*x + 14992.D0/3.D0*Hr5(0,-1,0,0,1)*dp - 2912.D0/3.D0*
     &    Hr5(0,-1,0,0,1)*dm - 752.D0*Hr5(0,-1,0,1,0) + 1936.D0/3.D0*
     &    Hr5(0,-1,0,1,0)*x + 4160.D0/3.D0*Hr5(0,-1,0,1,0)*dp + 224.D0/
     &    3.D0*Hr5(0,-1,0,1,0)*dm - 3008.D0/3.D0*Hr5(0,-1,0,1,1) + 2560.
     &    D0/3.D0*Hr5(0,-1,0,1,1)*x + 1824.D0*Hr5(0,-1,0,1,1)*dp + 352.D
     &    0/3.D0*Hr5(0,-1,0,1,1)*dm - 1696.D0/3.D0*Hr5(0,0,-1,-1,0) - 
     &    4544.D0/3.D0*Hr5(0,0,-1,-1,0)*x - 704.D0*Hr5(0,0,-1,-1,0)*dp
     &     + 2176.D0*Hr5(0,0,-1,-1,0)*dm - 2048.D0/3.D0*Hr5(0,0,-1,0,0)
     &     + 5632.D0/3.D0*Hr5(0,0,-1,0,0)*x + 2240.D0*Hr5(0,0,-1,0,0)*
     &    dp - 1088.D0*Hr5(0,0,-1,0,0)*dm - 4480.D0/3.D0*Hr5(0,0,-1,0,1
     &    ) + 4192.D0/3.D0*Hr5(0,0,-1,0,1)*x + 2880.D0*Hr5(0,0,-1,0,1)*
     &    dp + 256.D0*Hr5(0,0,-1,0,1)*dm - 272.D0/3.D0*Hr5(0,0,0,-1,0)
     &     + 2320.D0/3.D0*Hr5(0,0,0,-1,0)*x )
      c3qq3 = c3qq3 + cf**2*ca * ( 1856.D0/3.D0*Hr5(0,0,0,-1,0)*dp - 
     &    1472.D0/3.D0*Hr5(0,0,0,-1,0)*dm + 568.D0*Hr5(0,0,0,0,0) - 400.
     &    D0*Hr5(0,0,0,0,0)*dp - 400.D0*Hr5(0,0,0,0,0)*dm + 2344.D0/3.D0
     &    *Hr5(0,0,0,0,1) - 192.D0*Hr5(0,0,0,0,1)*x - 880.D0*Hr5(0,0,0,
     &    0,1)*dp - 304.D0*Hr5(0,0,0,0,1)*dm + 1168.D0/3.D0*Hr5(0,0,0,1
     &    ,0) - 96.D0*Hr5(0,0,0,1,0)*x - 1360.D0/3.D0*Hr5(0,0,0,1,0)*dp
     &     - 496.D0/3.D0*Hr5(0,0,0,1,0)*dm + 1552.D0/3.D0*Hr5(0,0,0,1,1
     &    ) - 160.D0*Hr5(0,0,0,1,1)*x - 1936.D0/3.D0*Hr5(0,0,0,1,1)*dp
     &     - 496.D0/3.D0*Hr5(0,0,0,1,1)*dm + 440.D0*Hr5(0,0,1,0,0) + 
     &    472.D0/3.D0*Hr5(0,0,1,0,0)*x - 832.D0/3.D0*Hr5(0,0,1,0,0)*dp
     &     - 576.D0*Hr5(0,0,1,0,0)*dm + 584.D0/3.D0*Hr5(0,0,1,0,1) + 
     &    104.D0/3.D0*Hr5(0,0,1,0,1)*x - 544.D0/3.D0*Hr5(0,0,1,0,1)*dp
     &     - 192.D0*Hr5(0,0,1,0,1)*dm + 40.D0*Hr5(0,0,1,1,0) - 104.D0/3.
     &    D0*Hr5(0,0,1,1,0)*x - 160.D0/3.D0*Hr5(0,0,1,1,0)*dp - 128.D0/
     &    3.D0*Hr5(0,0,1,1,0)*dm + 96.D0*Hr5(0,0,1,1,1) - 96.D0*Hr5(0,0
     &    ,1,1,1)*dp )
      c3qq3 = c3qq3 + cf**2*ca * (  - 96.D0*Hr5(0,0,1,1,1)*dm - 1552.D0/
     &    3.D0*Hr5(0,1,0,-1,0) - 1168.D0/3.D0*Hr5(0,1,0,-1,0)*x - 64.D0
     &    *Hr5(0,1,0,-1,0)*dp + 1120.D0*Hr5(0,1,0,-1,0)*dm + 1936.D0/3.D
     &    0*Hr5(0,1,0,0,0) + 1808.D0/3.D0*Hr5(0,1,0,0,0)*x + 448.D0/3.D0
     &    *Hr5(0,1,0,0,0)*dp - 4000.D0/3.D0*Hr5(0,1,0,0,0)*dm - 680.D0/
     &    3.D0*Hr5(0,1,0,0,1) - 472.D0/3.D0*Hr5(0,1,0,0,1)*x + 736.D0/3.
     &    D0*Hr5(0,1,0,0,1)*dp + 848.D0/3.D0*Hr5(0,1,0,0,1)*dm + 40.D0*
     &    Hr5(0,1,0,1,0) - 24.D0*Hr5(0,1,0,1,0)*x - 64.D0*Hr5(0,1,0,1,0
     &    )*dp - 112.D0/3.D0*Hr5(0,1,0,1,0)*dm + 200.D0/3.D0*Hr5(0,1,0,
     &    1,1) + 200.D0/3.D0*Hr5(0,1,0,1,1)*x - 304.D0/3.D0*Hr5(0,1,0,1
     &    ,1)*dm + 352.D0*Hr5(0,1,1,0,0) + 1744.D0/3.D0*Hr5(0,1,1,0,0)*
     &    x + 448.D0/3.D0*Hr5(0,1,1,0,0)*dp - 768.D0*Hr5(0,1,1,0,0)*dm
     &     + 16.D0*Hr5(0,1,1,0,1) + 48.D0*Hr5(0,1,1,0,1)*x + 32.D0*Hr5(
     &    0,1,1,0,1)*dp - 64.D0*Hr5(0,1,1,0,1)*dm - 248.D0/3.D0*Hr5(0,1
     &    ,1,1,0) - 344.D0/3.D0*Hr5(0,1,1,1,0)*x - 32.D0*Hr5(0,1,1,1,0)
     &    *dp )
      c3qq3 = c3qq3 + cf**2*ca * ( 496.D0/3.D0*Hr5(0,1,1,1,0)*dm - 2960.
     &    D0/3.D0*Hr5(1,0,-1,-1,0) - 2768.D0/3.D0*Hr5(1,0,-1,-1,0)*x + 
     &    5728.D0/3.D0*Hr5(1,0,-1,-1,0)*dm - 1408.D0/3.D0*Hr5(1,0,-1,0,
     &    0) - 352.D0/3.D0*Hr5(1,0,-1,0,0)*x + 1760.D0/3.D0*Hr5(1,0,-1,
     &    0,0)*dm - 4816.D0/3.D0*Hr5(1,0,-1,0,1) - 2512.D0/3.D0*Hr5(1,0
     &    ,-1,0,1)*x + 7328.D0/3.D0*Hr5(1,0,-1,0,1)*dm - 560.D0/3.D0*
     &    Hr5(1,0,0,-1,0) - 80.D0/3.D0*Hr5(1,0,0,-1,0)*x + 640.D0/3.D0*
     &    Hr5(1,0,0,-1,0)*dm + 2440.D0/3.D0*Hr5(1,0,0,0,0) + 1576.D0/3.D
     &    0*Hr5(1,0,0,0,0)*x - 4016.D0/3.D0*Hr5(1,0,0,0,0)*dm + 1936.D0/
     &    3.D0*Hr5(1,0,0,0,1) + 16.D0/3.D0*Hr5(1,0,0,0,1)*x - 1952.D0/3.
     &    D0*Hr5(1,0,0,0,1)*dm - 64.D0/3.D0*Hr5(1,0,0,1,0) - 160.D0/3.D0
     &    *Hr5(1,0,0,1,0)*x + 224.D0/3.D0*Hr5(1,0,0,1,0)*dm - 48.D0*
     &    Hr5(1,0,0,1,1) - 80.D0*Hr5(1,0,0,1,1)*x + 128.D0*Hr5(1,0,0,1,
     &    1)*dm + 1088.D0/3.D0*Hr5(1,0,1,0,0) + 1376.D0/3.D0*Hr5(1,0,1,
     &    0,0)*x - 2464.D0/3.D0*Hr5(1,0,1,0,0)*dm + 176.D0/3.D0*Hr5(1,0
     &    ,1,0,1) )
      c3qq3 = c3qq3 + cf**2*ca * ( 176.D0/3.D0*Hr5(1,0,1,0,1)*x - 352.D0
     &    /3.D0*Hr5(1,0,1,0,1)*dm - 16.D0*Hr5(1,0,1,1,0) - 16.D0*Hr5(1,
     &    0,1,1,0)*x + 32.D0*Hr5(1,0,1,1,0)*dm + 48.D0*Hr5(1,0,1,1,1)
     &     + 48.D0*Hr5(1,0,1,1,1)*x - 96.D0*Hr5(1,0,1,1,1)*dm - 976.D0*
     &    Hr5(1,1,0,-1,0) - 592.D0*Hr5(1,1,0,-1,0)*x + 1568.D0*Hr5(1,1,
     &    0,-1,0)*dm + 1128.D0*Hr5(1,1,0,0,0) + 808.D0*Hr5(1,1,0,0,0)*x
     &     - 1936.D0*Hr5(1,1,0,0,0)*dm - 352.D0/3.D0*Hr5(1,1,0,0,1) - 
     &    1216.D0/3.D0*Hr5(1,1,0,0,1)*x + 1568.D0/3.D0*Hr5(1,1,0,0,1)*
     &    dm - 16.D0*Hr5(1,1,0,1,0) - 16.D0*Hr5(1,1,0,1,0)*x + 32.D0*
     &    Hr5(1,1,0,1,0)*dm + 112.D0/3.D0*Hr5(1,1,0,1,1) + 112.D0/3.D0*
     &    Hr5(1,1,0,1,1)*x - 224.D0/3.D0*Hr5(1,1,0,1,1)*dm + 1024.D0/3.D
     &    0*Hr5(1,1,1,0,0) + 1696.D0/3.D0*Hr5(1,1,1,0,0)*x - 2720.D0/3.D
     &    0*Hr5(1,1,1,0,0)*dm + 32.D0/3.D0*Hr5(1,1,1,0,1) + 32.D0/3.D0*
     &    Hr5(1,1,1,0,1)*x - 64.D0/3.D0*Hr5(1,1,1,0,1)*dm - 96.D0*Hr5(1
     &    ,1,1,1,0) - 96.D0*Hr5(1,1,1,1,0)*x + 192.D0*Hr5(1,1,1,1,0)*dm
     &     )
      c3qq3 = c3qq3 + cf**3 * ( 61349.D0/18.D0 - 113689.D0/36.D0*x + 
     &    3016.D0/3.D0*z5 - 408.D0*z5*x + 104.D0*z4 + 526.D0/3.D0*z4*x
     &     + 296.D0/3.D0*z4*x**2 - 3968.D0/3.D0*dp*z5 - 544.D0*dp*z4 - 
     &    1001.D0/8.D0*dm - 5360.D0/3.D0*dm*z5 + 196.D0/3.D0*dm*z4 - 
     &    868.D0*z3 - 556.D0*z3*x - 9760.D0/9.D0*z3*x**2 - 40.D0*z3*dp
     &     + 286.D0*z3*dm - 9086.D0/9.D0*z2 + 16760.D0/9.D0*z2*x - 248.D
     &    0/3.D0*z2*x**2 + 112.D0/3.D0*z2*dp - 887.D0/3.D0*z2*dm - 872.D
     &    0*z2*z3 + 5000.D0/3.D0*z2*z3*x + 1952.D0*z2*z3*dp - 1856.D0/3.
     &    D0*z2*z3*dm + 1660.D0/3.D0*Hr1(-1)*z4 - 244.D0/3.D0*Hr1(-1)*
     &    z4*x - 1904.D0/3.D0*Hr1(-1)*dp*z4 + 236.D0*Hr1(-1)*z3 + 4516.D
     &    0/3.D0*Hr1(-1)*z3*x + 704.D0*Hr1(-1)*z3*x**2 + 704.D0*Hr1(-1)
     &    *z3*dx + 1096.D0*Hr1(-1)*z3*dp + 2012.D0/3.D0*Hr1(-1)*z2 + 
     &    2276.D0/3.D0*Hr1(-1)*z2*x + 1952.D0/3.D0*Hr1(-1)*z2*x**2 + 
     &    1952.D0/3.D0*Hr1(-1)*z2*dx + 224.D0/3.D0*Hr1(-1)*z2*dp + 
     &    70259.D0/36.D0*Hr1(0) + 1763.D0/4.D0*Hr1(0)*x + 2890.D0/3.D0*
     &    Hr1(0)*z4 )
      c3qq3 = c3qq3 + cf**3 * ( 262.D0*Hr1(0)*z4*x - 980.D0/3.D0*Hr1(0)
     &    *dp - 1544.D0/3.D0*Hr1(0)*dp*z4 - 2407.D0/6.D0*Hr1(0)*dm - 
     &    1240.D0*Hr1(0)*dm*z4 - 2054.D0*Hr1(0)*z3 - 6626.D0/3.D0*Hr1(0
     &    )*z3*x - 2576.D0/3.D0*Hr1(0)*z3*x**2 + 8.D0/3.D0*Hr1(0)*z3*dp
     &     + 1392.D0*Hr1(0)*z3*dm - 790.D0*Hr1(0)*z2 - 578.D0*Hr1(0)*z2
     &    *x - 7808.D0/9.D0*Hr1(0)*z2*x**2 - 148.D0*Hr1(0)*z2*dp - 1622.
     &    D0/3.D0*Hr1(0)*z2*dm + 33203.D0/36.D0*Hr1(1) - 32477.D0/36.D0
     &    *Hr1(1)*x + 268.D0*Hr1(1)*z4 + 868.D0*Hr1(1)*z4*x - 187.D0/2.D
     &    0*Hr1(1)*dm - 1136.D0*Hr1(1)*dm*z4 + 132.D0*Hr1(1)*z3 - 1340.D
     &    0/3.D0*Hr1(1)*z3*x - 464.D0/3.D0*Hr1(1)*z3*x**2 + 464.D0/3.D0
     &    *Hr1(1)*z3*dx + 144.D0*Hr1(1)*z3*dm - 146.D0*Hr1(1)*z2 + 134.D
     &    0*Hr1(1)*z2*x - 1952.D0/9.D0*Hr1(1)*z2*x**2 + 1952.D0/9.D0*
     &    Hr1(1)*z2*dx - 380.D0/3.D0*Hr1(1)*z2*dm + 4896.D0*Hr2(-1,-1)*
     &    z3 - 3264.D0*Hr2(-1,-1)*z3*x - 8160.D0*Hr2(-1,-1)*z3*dp + 184.
     &    D0/3.D0*Hr2(-1,-1)*z2 - 1192.D0*Hr2(-1,-1)*z2*x - 864.D0*Hr2(
     &    -1,-1)*z2*x**2 )
      c3qq3 = c3qq3 + cf**3 * (  - 864.D0*Hr2(-1,-1)*z2*dx - 1056.D0*
     &    Hr2(-1,-1)*z2*dp - 3892.D0/9.D0*Hr2(-1,0) - 3796.D0/9.D0*Hr2(
     &    -1,0)*x - 248.D0/3.D0*Hr2(-1,0)*x**2 - 616.D0/3.D0*Hr2(-1,0)*
     &    dx - 64.D0*Hr2(-1,0)*dp - 2816.D0*Hr2(-1,0)*z3 + 2144.D0*Hr2(
     &    -1,0)*z3*x + 4960.D0*Hr2(-1,0)*z3*dp + 3056.D0/3.D0*Hr2(-1,0)
     &    *z2 + 1904.D0*Hr2(-1,0)*z2*x + 672.D0*Hr2(-1,0)*z2*x**2 + 672.
     &    D0*Hr2(-1,0)*z2*dx + 848.D0*Hr2(-1,0)*z2*dp - 6536.D0/3.D0*
     &    Hr2(0,-1)*z3 + 3336.D0*Hr2(0,-1)*z3*x + 17600.D0/3.D0*Hr2(0,
     &    -1)*z3*dp - 6592.D0/3.D0*Hr2(0,-1)*z3*dm + 3800.D0/3.D0*Hr2(0
     &    ,-1)*z2 + 3784.D0/3.D0*Hr2(0,-1)*z2*x + 864.D0*Hr2(0,-1)*z2*
     &    x**2 + 192.D0*Hr2(0,-1)*z2*dx + 592.D0*Hr2(0,-1)*z2*dp - 3256.
     &    D0/3.D0*Hr2(0,-1)*z2*dm + 5740.D0/9.D0*Hr2(0,0) - 15842.D0/9.D
     &    0*Hr2(0,0)*x + 248.D0/3.D0*Hr2(0,0)*x**2 - 440.D0/3.D0*Hr2(0,
     &    0)*dp + 337.D0/3.D0*Hr2(0,0)*dm + 1964.D0/3.D0*Hr2(0,0)*z3 - 
     &    4180.D0/3.D0*Hr2(0,0)*z3*x - 4576.D0/3.D0*Hr2(0,0)*z3*dp + 
     &    896.D0/3.D0*Hr2(0,0)*z3*dm )
      c3qq3 = c3qq3 + cf**3 * (  - 6434.D0/3.D0*Hr2(0,0)*z2 - 6682.D0/3.
     &    D0*Hr2(0,0)*z2*x - 2128.D0/3.D0*Hr2(0,0)*z2*x**2 + 856.D0/3.D0
     &    *Hr2(0,0)*z2*dp + 944.D0*Hr2(0,0)*z2*dm + 5194.D0/9.D0*Hr2(0,
     &    1) - 16760.D0/9.D0*Hr2(0,1)*x - 208.D0/3.D0*Hr2(0,1)*dp + 791.
     &    D0/3.D0*Hr2(0,1)*dm + 480.D0*Hr2(0,1)*z3 + 3088.D0/3.D0*Hr2(0
     &    ,1)*z3*x + 2464.D0/3.D0*Hr2(0,1)*z3*dp - 3712.D0/3.D0*Hr2(0,1
     &    )*z3*dm - 1696.D0/3.D0*Hr2(0,1)*z2 - 1904.D0/3.D0*Hr2(0,1)*z2
     &    *x - 32.D0*Hr2(0,1)*z2*x**2 + 64.D0*Hr2(0,1)*z2*dx + 488.D0*
     &    Hr2(0,1)*z2*dp + 376.D0*Hr2(0,1)*z2*dm + 492.D0*Hr2(1,0) - 
     &    3248.D0/3.D0*Hr2(1,0)*x + 397.D0*Hr2(1,0)*dm + 3104.D0/3.D0*
     &    Hr2(1,0)*z3 + 1280.D0/3.D0*Hr2(1,0)*z3*x - 4384.D0/3.D0*Hr2(1
     &    ,0)*z3*dm - 832.D0/3.D0*Hr2(1,0)*z2 - 1760.D0/3.D0*Hr2(1,0)*
     &    z2*x - 112.D0/3.D0*Hr2(1,0)*z2*x**2 + 112.D0/3.D0*Hr2(1,0)*z2
     &    *dx + 704.D0*Hr2(1,0)*z2*dm + 3146.D0/3.D0*Hr2(1,1) - 4124.D0/
     &    3.D0*Hr2(1,1)*x + 279.D0*Hr2(1,1)*dm + 1104.D0*Hr2(1,1)*z3 + 
     &    1008.D0*Hr2(1,1)*z3*x )
      c3qq3 = c3qq3 + cf**3 * (  - 2112.D0*Hr2(1,1)*z3*dm + 304.D0/3.D0
     &    *Hr2(1,1)*z2 - 1744.D0/3.D0*Hr2(1,1)*z2*x - 32.D0*Hr2(1,1)*z2
     &    *x**2 + 32.D0*Hr2(1,1)*z2*dx + 432.D0*Hr2(1,1)*z2*dm - 5024.D0
     &    *Hr3(-1,-1,-1)*z2 + 3040.D0*Hr3(-1,-1,-1)*z2*x + 8064.D0*Hr3(
     &    -1,-1,-1)*z2*dp + 24.D0*Hr3(-1,-1,0) - 1384.D0/3.D0*Hr3(-1,-1
     &    ,0)*x + 3904.D0/9.D0*Hr3(-1,-1,0)*x**2 + 3904.D0/9.D0*Hr3(-1,
     &    -1,0)*dx - 512.D0*Hr3(-1,-1,0)*dp + 5536.D0*Hr3(-1,-1,0)*z2
     &     - 4000.D0*Hr3(-1,-1,0)*z2*x - 9536.D0*Hr3(-1,-1,0)*z2*dp + 
     &    3616.D0*Hr3(-1,0,-1)*z2 - 2400.D0*Hr3(-1,0,-1)*z2*x - 6016.D0
     &    *Hr3(-1,0,-1)*z2*dp - 448.D0*Hr3(-1,0,0) - 104.D0/3.D0*Hr3(-1
     &    ,0,0)*x - 3904.D0/9.D0*Hr3(-1,0,0)*x**2 - 3904.D0/9.D0*Hr3(-1
     &    ,0,0)*dx + 1264.D0/3.D0*Hr3(-1,0,0)*dp - 2832.D0*Hr3(-1,0,0)*
     &    z2 + 1936.D0*Hr3(-1,0,0)*z2*x + 4768.D0*Hr3(-1,0,0)*z2*dp - 
     &    1976.D0/3.D0*Hr3(-1,0,1) - 2968.D0/3.D0*Hr3(-1,0,1)*x - 3904.D
     &    0/9.D0*Hr3(-1,0,1)*x**2 - 3904.D0/9.D0*Hr3(-1,0,1)*dx - 992.D0
     &    /3.D0*Hr3(-1,0,1)*dp )
      c3qq3 = c3qq3 + cf**3 * ( 752.D0/3.D0*Hr3(-1,0,1)*z2 - 560.D0/3.D0
     &    *Hr3(-1,0,1)*z2*x - 1312.D0/3.D0*Hr3(-1,0,1)*z2*dp + 6208.D0/
     &    3.D0*Hr3(0,-1,-1)*z2 - 10240.D0/3.D0*Hr3(0,-1,-1)*z2*x - 6048.
     &    D0*Hr3(0,-1,-1)*z2*dp + 2592.D0*Hr3(0,-1,-1)*z2*dm - 1424.D0/
     &    3.D0*Hr3(0,-1,0) + 1000.D0*Hr3(0,-1,0)*x - 3904.D0/9.D0*Hr3(0
     &    ,-1,0)*x**2 + 1360.D0/3.D0*Hr3(0,-1,0)*dp - 296.D0/3.D0*Hr3(0
     &    ,-1,0)*dm - 7648.D0/3.D0*Hr3(0,-1,0)*z2 + 3584.D0*Hr3(0,-1,0)
     &    *z2*x + 18944.D0/3.D0*Hr3(0,-1,0)*z2*dp - 5792.D0/3.D0*Hr3(0,
     &    -1,0)*z2*dm - 976.D0*Hr3(0,0,-1)*z2 + 8528.D0/3.D0*Hr3(0,0,-1
     &    )*z2*x + 11200.D0/3.D0*Hr3(0,0,-1)*z2*dp - 5504.D0/3.D0*Hr3(0
     &    ,0,-1)*z2*dm + 1216.D0/3.D0*Hr3(0,0,0) - 82.D0*Hr3(0,0,0)*x
     &     + 3904.D0/9.D0*Hr3(0,0,0)*x**2 - 956.D0/3.D0*Hr3(0,0,0)*dp
     &     + 406.D0/3.D0*Hr3(0,0,0)*dm + 1300.D0/3.D0*Hr3(0,0,0)*z2 - 
     &    980.D0*Hr3(0,0,0)*z2*x - 3616.D0/3.D0*Hr3(0,0,0)*z2*dp + 896.D
     &    0/3.D0*Hr3(0,0,0)*z2*dm + 946.D0/3.D0*Hr3(0,0,1) + 578.D0*
     &    Hr3(0,0,1)*x )
      c3qq3 = c3qq3 + cf**3 * ( 3904.D0/9.D0*Hr3(0,0,1)*x**2 + 976.D0/3.
     &    D0*Hr3(0,0,1)*dp + 718.D0*Hr3(0,0,1)*dm - 656.D0*Hr3(0,0,1)*
     &    z2 + 144.D0*Hr3(0,0,1)*z2*x + 2624.D0/3.D0*Hr3(0,0,1)*z2*dp
     &     + 736.D0/3.D0*Hr3(0,0,1)*z2*dm - 118.D0/3.D0*Hr3(0,1,0) - 70.
     &    D0/3.D0*Hr3(0,1,0)*x + 64.D0*Hr3(0,1,0)*dp + 740.D0*Hr3(0,1,0
     &    )*dm - 520.D0/3.D0*Hr3(0,1,0)*z2 - 184.D0*Hr3(0,1,0)*z2*x + 
     &    1696.D0/3.D0*Hr3(0,1,0)*z2*dp + 352.D0/3.D0*Hr3(0,1,0)*z2*dm
     &     + 854.D0/3.D0*Hr3(0,1,1) + 574.D0/3.D0*Hr3(0,1,1)*x + 64.D0*
     &    Hr3(0,1,1)*dp + 1504.D0/3.D0*Hr3(0,1,1)*dm - 1184.D0/3.D0*
     &    Hr3(0,1,1)*z2 - 160.D0*Hr3(0,1,1)*z2*x + 1376.D0/3.D0*Hr3(0,1
     &    ,1)*z2*dp + 1280.D0/3.D0*Hr3(0,1,1)*z2*dm - 1360.D0/3.D0*Hr3(
     &    1,0,-1)*z2 - 16.D0/3.D0*Hr3(1,0,-1)*z2*x + 1376.D0/3.D0*Hr3(1
     &    ,0,-1)*z2*dm + 262.D0/3.D0*Hr3(1,0,0) - 1318.D0/3.D0*Hr3(1,0,
     &    0)*x + 370.D0*Hr3(1,0,0)*dm + 720.D0*Hr3(1,0,0)*z2 - 240.D0*
     &    Hr3(1,0,0)*z2*x - 480.D0*Hr3(1,0,0)*z2*dm + 134.D0*Hr3(1,0,1)
     &     - 1094.D0/3.D0*Hr3(1,0,1)*x )
      c3qq3 = c3qq3 + cf**3 * ( 1148.D0/3.D0*Hr3(1,0,1)*dm - 96.D0*Hr3(
     &    1,0,1)*z2 - 288.D0*Hr3(1,0,1)*z2*x + 384.D0*Hr3(1,0,1)*z2*dm
     &     - 542.D0/3.D0*Hr3(1,1,0) - 686.D0/3.D0*Hr3(1,1,0)*x + 496.D0
     &    *Hr3(1,1,0)*dm + 1376.D0/3.D0*Hr3(1,1,0)*z2 - 1312.D0/3.D0*
     &    Hr3(1,1,0)*z2*x - 64.D0/3.D0*Hr3(1,1,0)*z2*dm + 6.D0*Hr3(1,1,
     &    1) - 90.D0*Hr3(1,1,1)*x + 216.D0*Hr3(1,1,1)*dm - 96.D0*Hr3(1,
     &    1,1)*z2 - 288.D0*Hr3(1,1,1)*z2*x + 384.D0*Hr3(1,1,1)*z2*dm + 
     &    720.D0*Hr4(-1,-1,-1,0) - 176.D0/3.D0*Hr4(-1,-1,-1,0)*x - 64.D0
     &    *Hr4(-1,-1,-1,0)*x**2 - 64.D0*Hr4(-1,-1,-1,0)*dx - 576.D0*
     &    Hr4(-1,-1,-1,0)*dp + 200.D0/3.D0*Hr4(-1,-1,0,0) + 2344.D0/3.D0
     &    *Hr4(-1,-1,0,0)*x + 576.D0*Hr4(-1,-1,0,0)*x**2 + 576.D0*Hr4(
     &    -1,-1,0,0)*dx + 480.D0*Hr4(-1,-1,0,0)*dp + 896.D0/3.D0*Hr4(-1
     &    ,-1,0,1) + 3488.D0/3.D0*Hr4(-1,-1,0,1)*x + 832.D0*Hr4(-1,-1,0
     &    ,1)*x**2 + 832.D0*Hr4(-1,-1,0,1)*dx + 768.D0*Hr4(-1,-1,0,1)*
     &    dp - 1264.D0/3.D0*Hr4(-1,0,-1,0) - 112.D0/3.D0*Hr4(-1,0,-1,0)
     &    *x )
      c3qq3 = c3qq3 + cf**3 * ( 64.D0*Hr4(-1,0,-1,0)*x**2 + 64.D0*Hr4(
     &    -1,0,-1,0)*dx + 240.D0*Hr4(-1,0,-1,0)*dp - 2504.D0/3.D0*Hr4(
     &    -1,0,0,0) - 2456.D0/3.D0*Hr4(-1,0,0,0)*x - 256.D0*Hr4(-1,0,0,
     &    0)*x**2 - 256.D0*Hr4(-1,0,0,0)*dx + 72.D0*Hr4(-1,0,0,0)*dp - 
     &    3200.D0/3.D0*Hr4(-1,0,0,1) - 5744.D0/3.D0*Hr4(-1,0,0,1)*x - 
     &    576.D0*Hr4(-1,0,0,1)*x**2 - 576.D0*Hr4(-1,0,0,1)*dx - 800.D0*
     &    Hr4(-1,0,0,1)*dp - 1184.D0/3.D0*Hr4(-1,0,1,0) - 2336.D0/3.D0*
     &    Hr4(-1,0,1,0)*x - 64.D0*Hr4(-1,0,1,0)*x**2 - 64.D0*Hr4(-1,0,1
     &    ,0)*dx - 384.D0*Hr4(-1,0,1,0)*dp - 544.D0*Hr4(-1,0,1,1) - 
     &    1056.D0*Hr4(-1,0,1,1)*x - 64.D0*Hr4(-1,0,1,1)*x**2 - 64.D0*
     &    Hr4(-1,0,1,1)*dx - 512.D0*Hr4(-1,0,1,1)*dp + 16.D0/3.D0*Hr4(0
     &    ,-1,-1,0) + 2608.D0/3.D0*Hr4(0,-1,-1,0)*x + 64.D0*Hr4(0,-1,-1
     &    ,0)*x**2 + 128.D0*Hr4(0,-1,-1,0)*dx + 224.D0*Hr4(0,-1,-1,0)*
     &    dp - 1008.D0*Hr4(0,-1,-1,0)*dm - 2080.D0/3.D0*Hr4(0,-1,0,0)
     &     - 960.D0*Hr4(0,-1,0,0)*x - 576.D0*Hr4(0,-1,0,0)*x**2 - 128.D0
     &    *Hr4(0,-1,0,0)*dx )
      c3qq3 = c3qq3 + cf**3 * (  - 32.D0*Hr4(0,-1,0,0)*dp + 1616.D0/3.D0
     &    *Hr4(0,-1,0,0)*dm - 1264.D0*Hr4(0,-1,0,1) - 2480.D0/3.D0*Hr4(
     &    0,-1,0,1)*x - 832.D0*Hr4(0,-1,0,1)*x**2 - 128.D0*Hr4(0,-1,0,1
     &    )*dx - 480.D0*Hr4(0,-1,0,1)*dp + 1744.D0/3.D0*Hr4(0,-1,0,1)*
     &    dm - 1184.D0/3.D0*Hr4(0,0,-1,0) - 2240.D0/3.D0*Hr4(0,0,-1,0)*
     &    x - 192.D0*Hr4(0,0,-1,0)*x**2 + 224.D0/3.D0*Hr4(0,0,-1,0)*dp
     &     + 288.D0*Hr4(0,0,-1,0)*dm + 2486.D0/3.D0*Hr4(0,0,0,0) + 850.D
     &    0*Hr4(0,0,0,0)*x + 320.D0*Hr4(0,0,0,0)*x**2 - 1192.D0/3.D0*
     &    Hr4(0,0,0,0)*dp - 760.D0/3.D0*Hr4(0,0,0,0)*dm + 1750.D0*Hr4(0
     &    ,0,0,1) + 6682.D0/3.D0*Hr4(0,0,0,1)*x + 1552.D0/3.D0*Hr4(0,0,
     &    0,1)*x**2 - 104.D0*Hr4(0,0,0,1)*dp - 2288.D0/3.D0*Hr4(0,0,0,1
     &    )*dm + 580.D0*Hr4(0,0,1,0) + 4316.D0/3.D0*Hr4(0,0,1,0)*x + 64.
     &    D0*Hr4(0,0,1,0)*x**2 + 168.D0*Hr4(0,0,1,0)*dp - 240.D0*Hr4(0,
     &    0,1,0)*dm + 2408.D0/3.D0*Hr4(0,0,1,1) + 1976.D0*Hr4(0,0,1,1)*
     &    x + 64.D0*Hr4(0,0,1,1)*x**2 + 256.D0*Hr4(0,0,1,1)*dp - 512.D0
     &    *Hr4(0,0,1,1)*dm )
      c3qq3 = c3qq3 + cf**3 * ( 620.D0/3.D0*Hr4(0,1,0,0) + 1772.D0/3.D0
     &    *Hr4(0,1,0,0)*x + 176.D0/3.D0*Hr4(0,1,0,0)*x**2 + 56.D0*Hr4(0
     &    ,1,0,0)*dm + 1688.D0/3.D0*Hr4(0,1,0,1) + 3208.D0/3.D0*Hr4(0,1
     &    ,0,1)*x + 16.D0*Hr4(0,1,0,1)*dp - 488.D0*Hr4(0,1,0,1)*dm + 
     &    1720.D0/3.D0*Hr4(0,1,1,0) + 952.D0*Hr4(0,1,1,0)*x - 16.D0*
     &    Hr4(0,1,1,0)*dp - 600.D0*Hr4(0,1,1,0)*dm + 552.D0*Hr4(0,1,1,1
     &    ) + 984.D0*Hr4(0,1,1,1)*x - 648.D0*Hr4(0,1,1,1)*dm - 976.D0/3.
     &    D0*Hr4(1,0,-1,0) + 16.D0*Hr4(1,0,-1,0)*x - 128.D0*Hr4(1,0,-1,
     &    0)*x**2 + 128.D0*Hr4(1,0,-1,0)*dx + 144.D0*Hr4(1,0,-1,0)*dm
     &     + 416.D0/3.D0*Hr4(1,0,0,0) + 208.D0/3.D0*Hr4(1,0,0,0)*x + 64.
     &    D0*Hr4(1,0,0,0)*x**2 - 64.D0*Hr4(1,0,0,0)*dx - 144.D0*Hr4(1,0
     &    ,0,0)*dm + 976.D0/3.D0*Hr4(1,0,0,1) + 576.D0*Hr4(1,0,0,1)*x
     &     - 176.D0/3.D0*Hr4(1,0,0,1)*x**2 + 176.D0/3.D0*Hr4(1,0,0,1)*
     &    dx - 752.D0*Hr4(1,0,0,1)*dm + 832.D0/3.D0*Hr4(1,0,1,0) + 512.D
     &    0*Hr4(1,0,1,0)*x - 640.D0*Hr4(1,0,1,0)*dm + 848.D0/3.D0*Hr4(1
     &    ,0,1,1) )
      c3qq3 = c3qq3 + cf**3 * ( 1568.D0/3.D0*Hr4(1,0,1,1)*x - 648.D0*
     &    Hr4(1,0,1,1)*dm - 872.D0/3.D0*Hr4(1,1,0,0) + 1112.D0/3.D0*
     &    Hr4(1,1,0,0)*x + 176.D0/3.D0*Hr4(1,1,0,0)*x**2 - 176.D0/3.D0*
     &    Hr4(1,1,0,0)*dx - 24.D0*Hr4(1,1,0,0)*dm + 776.D0/3.D0*Hr4(1,1
     &    ,0,1) + 1832.D0/3.D0*Hr4(1,1,0,1)*x - 720.D0*Hr4(1,1,0,1)*dm
     &     + 1112.D0/3.D0*Hr4(1,1,1,0) + 2072.D0/3.D0*Hr4(1,1,1,0)*x - 
     &    864.D0*Hr4(1,1,1,0)*dm + 288.D0*Hr4(1,1,1,1) + 576.D0*Hr4(1,1
     &    ,1,1)*x - 720.D0*Hr4(1,1,1,1)*dm - 960.D0*Hr5(-1,-1,-1,-1,0)
     &     + 576.D0*Hr5(-1,-1,-1,-1,0)*x + 1536.D0*Hr5(-1,-1,-1,-1,0)*
     &    dp + 4224.D0*Hr5(-1,-1,-1,0,0) - 2624.D0*Hr5(-1,-1,-1,0,0)*x
     &     - 6848.D0*Hr5(-1,-1,-1,0,0)*dp + 4544.D0*Hr5(-1,-1,-1,0,1)
     &     - 2752.D0*Hr5(-1,-1,-1,0,1)*x - 7296.D0*Hr5(-1,-1,-1,0,1)*dp
     &     + 928.D0*Hr5(-1,-1,0,-1,0) - 544.D0*Hr5(-1,-1,0,-1,0)*x - 
     &    1472.D0*Hr5(-1,-1,0,-1,0)*dp - 9872.D0/3.D0*Hr5(-1,-1,0,0,0)
     &     + 7568.D0/3.D0*Hr5(-1,-1,0,0,0)*x + 17440.D0/3.D0*Hr5(-1,-1,
     &    0,0,0)*dp )
      c3qq3 = c3qq3 + cf**3 * (  - 14272.D0/3.D0*Hr5(-1,-1,0,0,1) + 
     &    10624.D0/3.D0*Hr5(-1,-1,0,0,1)*x + 24896.D0/3.D0*Hr5(-1,-1,0,
     &    0,1)*dp - 4160.D0/3.D0*Hr5(-1,-1,0,1,0) + 3776.D0/3.D0*Hr5(-1
     &    ,-1,0,1,0)*x + 7936.D0/3.D0*Hr5(-1,-1,0,1,0)*dp - 1728.D0*
     &    Hr5(-1,-1,0,1,1) + 1600.D0*Hr5(-1,-1,0,1,1)*x + 3328.D0*Hr5(
     &    -1,-1,0,1,1)*dp + 960.D0*Hr5(-1,0,-1,-1,0) - 576.D0*Hr5(-1,0,
     &    -1,-1,0)*x - 1536.D0*Hr5(-1,0,-1,-1,0)*dp - 8960.D0/3.D0*Hr5(
     &    -1,0,-1,0,0) + 6080.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 15040.D0/3.D0
     &    *Hr5(-1,0,-1,0,0)*dp - 3136.D0*Hr5(-1,0,-1,0,1) + 2112.D0*
     &    Hr5(-1,0,-1,0,1)*x + 5248.D0*Hr5(-1,0,-1,0,1)*dp - 3104.D0/3.D
     &    0*Hr5(-1,0,0,-1,0) + 2144.D0/3.D0*Hr5(-1,0,0,-1,0)*x + 5248.D0
     &    /3.D0*Hr5(-1,0,0,-1,0)*dp + 1424.D0*Hr5(-1,0,0,0,0) - 1104.D0
     &    *Hr5(-1,0,0,0,0)*x - 2528.D0*Hr5(-1,0,0,0,0)*dp + 2448.D0*
     &    Hr5(-1,0,0,0,1) - 1744.D0*Hr5(-1,0,0,0,1)*x - 4192.D0*Hr5(-1,
     &    0,0,0,1)*dp + 2896.D0/3.D0*Hr5(-1,0,0,1,0) - 2704.D0/3.D0*
     &    Hr5(-1,0,0,1,0)*x )
      c3qq3 = c3qq3 + cf**3 * (  - 5600.D0/3.D0*Hr5(-1,0,0,1,0)*dp + 
     &    3712.D0/3.D0*Hr5(-1,0,0,1,1) - 3520.D0/3.D0*Hr5(-1,0,0,1,1)*x
     &     - 7232.D0/3.D0*Hr5(-1,0,0,1,1)*dp + 1024.D0/3.D0*Hr5(-1,0,1,
     &    0,0) - 1408.D0/3.D0*Hr5(-1,0,1,0,0)*x - 2432.D0/3.D0*Hr5(-1,0
     &    ,1,0,0)*dp + 288.D0*Hr5(-1,0,1,0,1) - 288.D0*Hr5(-1,0,1,0,1)*
     &    x - 576.D0*Hr5(-1,0,1,0,1)*dp + 544.D0/3.D0*Hr5(-1,0,1,1,0)
     &     - 544.D0/3.D0*Hr5(-1,0,1,1,0)*x - 1088.D0/3.D0*Hr5(-1,0,1,1,
     &    0)*dp + 192.D0*Hr5(-1,0,1,1,1) - 192.D0*Hr5(-1,0,1,1,1)*x - 
     &    384.D0*Hr5(-1,0,1,1,1)*dp + 2048.D0/3.D0*Hr5(0,-1,-1,-1,0) - 
     &    3328.D0/3.D0*Hr5(0,-1,-1,-1,0)*x - 1600.D0*Hr5(0,-1,-1,-1,0)*
     &    dp + 2624.D0/3.D0*Hr5(0,-1,-1,-1,0)*dm - 5696.D0/3.D0*Hr5(0,
     &    -1,-1,0,0) + 9440.D0/3.D0*Hr5(0,-1,-1,0,0)*x + 5024.D0*Hr5(0,
     &    -1,-1,0,0)*dp - 2240.D0*Hr5(0,-1,-1,0,0)*dm - 1728.D0*Hr5(0,
     &    -1,-1,0,1) + 8576.D0/3.D0*Hr5(0,-1,-1,0,1)*x + 5248.D0*Hr5(0,
     &    -1,-1,0,1)*dp - 6464.D0/3.D0*Hr5(0,-1,-1,0,1)*dm - 544.D0*
     &    Hr5(0,-1,0,-1,0) )
      c3qq3 = c3qq3 + cf**3 * ( 928.D0*Hr5(0,-1,0,-1,0)*x + 1280.D0*
     &    Hr5(0,-1,0,-1,0)*dp - 704.D0*Hr5(0,-1,0,-1,0)*dm + 1744.D0*
     &    Hr5(0,-1,0,0,0) - 2384.D0*Hr5(0,-1,0,0,0)*x - 3712.D0*Hr5(0,
     &    -1,0,0,0)*dp + 1088.D0*Hr5(0,-1,0,0,0)*dm + 6400.D0/3.D0*Hr5(
     &    0,-1,0,0,1) - 9056.D0/3.D0*Hr5(0,-1,0,0,1)*x - 16096.D0/3.D0*
     &    Hr5(0,-1,0,0,1)*dp + 4672.D0/3.D0*Hr5(0,-1,0,0,1)*dm + 2176.D0
     &    /3.D0*Hr5(0,-1,0,1,0) - 2560.D0/3.D0*Hr5(0,-1,0,1,0)*x - 1536.
     &    D0*Hr5(0,-1,0,1,0)*dp + 192.D0*Hr5(0,-1,0,1,0)*dm + 2816.D0/3.
     &    D0*Hr5(0,-1,0,1,1) - 3200.D0/3.D0*Hr5(0,-1,0,1,1)*x - 5824.D0/
     &    3.D0*Hr5(0,-1,0,1,1)*dp + 192.D0*Hr5(0,-1,0,1,1)*dm + 160.D0*
     &    Hr5(0,0,-1,-1,0) + 1952.D0*Hr5(0,0,-1,-1,0)*x + 4736.D0/3.D0*
     &    Hr5(0,0,-1,-1,0)*dp - 2304.D0*Hr5(0,0,-1,-1,0)*dm + 672.D0*
     &    Hr5(0,0,-1,0,0) - 8192.D0/3.D0*Hr5(0,0,-1,0,0)*x - 8960.D0/3.D
     &    0*Hr5(0,0,-1,0,0)*dp + 1920.D0*Hr5(0,0,-1,0,0)*dm + 1056.D0*
     &    Hr5(0,0,-1,0,1) - 5600.D0/3.D0*Hr5(0,0,-1,0,1)*x - 2944.D0*
     &    Hr5(0,0,-1,0,1)*dp )
      c3qq3 = c3qq3 + cf**3 * ( 2048.D0/3.D0*Hr5(0,0,-1,0,1)*dm + 128.D0
     &    *Hr5(0,0,0,-1,0) - 3968.D0/3.D0*Hr5(0,0,0,-1,0)*x - 1024.D0*
     &    Hr5(0,0,0,-1,0)*dp + 2560.D0/3.D0*Hr5(0,0,0,-1,0)*dm - 396.D0
     &    *Hr5(0,0,0,0,0) + 420.D0*Hr5(0,0,0,0,0)*x + 544.D0*Hr5(0,0,0,
     &    0,0)*dp + 64.D0*Hr5(0,0,0,0,0)*dm - 916.D0/3.D0*Hr5(0,0,0,0,1
     &    ) + 980.D0*Hr5(0,0,0,0,1)*x + 1120.D0*Hr5(0,0,0,0,1)*dp - 384.
     &    D0*Hr5(0,0,0,0,1)*dm + 544.D0/3.D0*Hr5(0,0,0,1,0) + 896.D0*
     &    Hr5(0,0,0,1,0)*x + 1952.D0/3.D0*Hr5(0,0,0,1,0)*dp - 704.D0*
     &    Hr5(0,0,0,1,0)*dm + 216.D0*Hr5(0,0,0,1,1) + 1144.D0*Hr5(0,0,0
     &    ,1,1)*x + 864.D0*Hr5(0,0,0,1,1)*dp - 2912.D0/3.D0*Hr5(0,0,0,1
     &    ,1)*dm + 544.D0/3.D0*Hr5(0,0,1,0,0) + 1600.D0/3.D0*Hr5(0,0,1,
     &    0,0)*x + 1024.D0/3.D0*Hr5(0,0,1,0,0)*dp - 1120.D0/3.D0*Hr5(0,
     &    0,1,0,0)*dm + 576.D0*Hr5(0,0,1,0,1) + 832.D0*Hr5(0,0,1,0,1)*x
     &     + 832.D0/3.D0*Hr5(0,0,1,0,1)*dp - 3104.D0/3.D0*Hr5(0,0,1,0,1
     &    )*dm + 2128.D0/3.D0*Hr5(0,0,1,1,0) + 2768.D0/3.D0*Hr5(0,0,1,1
     &    ,0)*x )
      c3qq3 = c3qq3 + cf**3 * ( 192.D0*Hr5(0,0,1,1,0)*dp - 1184.D0*Hr5(
     &    0,0,1,1,0)*dm + 688.D0*Hr5(0,0,1,1,1) + 880.D0*Hr5(0,0,1,1,1)
     &    *x + 192.D0*Hr5(0,0,1,1,1)*dp - 1184.D0*Hr5(0,0,1,1,1)*dm + 
     &    288.D0*Hr5(0,1,0,-1,0) + 608.D0/3.D0*Hr5(0,1,0,-1,0)*x + 128.D
     &    0/3.D0*Hr5(0,1,0,-1,0)*dp - 1856.D0/3.D0*Hr5(0,1,0,-1,0)*dm
     &     - 200.D0*Hr5(0,1,0,0,0) - 72.D0*Hr5(0,1,0,0,0)*x - 128.D0*
     &    Hr5(0,1,0,0,0)*dp + 448.D0*Hr5(0,1,0,0,0)*dm + 1768.D0/3.D0*
     &    Hr5(0,1,0,0,1) + 2248.D0/3.D0*Hr5(0,1,0,0,1)*x - 192.D0*Hr5(0
     &    ,1,0,0,1)*dp - 3200.D0/3.D0*Hr5(0,1,0,0,1)*dm + 2080.D0/3.D0*
     &    Hr5(0,1,0,1,0) + 736.D0*Hr5(0,1,0,1,0)*x + 128.D0/3.D0*Hr5(0,
     &    1,0,1,0)*dp - 3488.D0/3.D0*Hr5(0,1,0,1,0)*dm + 2048.D0/3.D0*
     &    Hr5(0,1,0,1,1) + 2048.D0/3.D0*Hr5(0,1,0,1,1)*x - 3520.D0/3.D0
     &    *Hr5(0,1,0,1,1)*dm + 1576.D0/3.D0*Hr5(0,1,1,0,0) + 712.D0/3.D0
     &    *Hr5(0,1,1,0,0)*x - 128.D0*Hr5(0,1,1,0,0)*dp - 1888.D0/3.D0*
     &    Hr5(0,1,1,0,0)*dm + 736.D0*Hr5(0,1,1,0,1) + 2144.D0/3.D0*Hr5(
     &    0,1,1,0,1)*x )
      c3qq3 = c3qq3 + cf**3 * (  - 64.D0/3.D0*Hr5(0,1,1,0,1)*dp - 3680.D
     &    0/3.D0*Hr5(0,1,1,0,1)*dm + 2512.D0/3.D0*Hr5(0,1,1,1,0) + 2576.
     &    D0/3.D0*Hr5(0,1,1,1,0)*x + 64.D0/3.D0*Hr5(0,1,1,1,0)*dp - 
     &    1440.D0*Hr5(0,1,1,1,0)*dm + 672.D0*Hr5(0,1,1,1,1) + 672.D0*
     &    Hr5(0,1,1,1,1)*x - 1152.D0*Hr5(0,1,1,1,1)*dm + 3232.D0/3.D0*
     &    Hr5(1,0,-1,-1,0) + 2848.D0/3.D0*Hr5(1,0,-1,-1,0)*x - 6080.D0/
     &    3.D0*Hr5(1,0,-1,-1,0)*dm - 320.D0/3.D0*Hr5(1,0,-1,0,0) - 896.D
     &    0/3.D0*Hr5(1,0,-1,0,0)*x + 1216.D0/3.D0*Hr5(1,0,-1,0,0)*dm + 
     &    992.D0*Hr5(1,0,-1,0,1) + 480.D0*Hr5(1,0,-1,0,1)*x - 1472.D0*
     &    Hr5(1,0,-1,0,1)*dm - 800.D0/3.D0*Hr5(1,0,0,-1,0) - 992.D0/3.D0
     &    *Hr5(1,0,0,-1,0)*x + 1792.D0/3.D0*Hr5(1,0,0,-1,0)*dm - 432.D0
     &    *Hr5(1,0,0,0,0) - 112.D0*Hr5(1,0,0,0,0)*x + 544.D0*Hr5(1,0,0,
     &    0,0)*dm - 336.D0*Hr5(1,0,0,0,1) + 432.D0*Hr5(1,0,0,0,1)*x - 
     &    96.D0*Hr5(1,0,0,0,1)*dm + 1552.D0/3.D0*Hr5(1,0,0,1,0) + 1744.D
     &    0/3.D0*Hr5(1,0,0,1,0)*x - 3296.D0/3.D0*Hr5(1,0,0,1,0)*dm + 
     &    1600.D0/3.D0*Hr5(1,0,0,1,1) )
      c3qq3 = c3qq3 + cf**3 * ( 1792.D0/3.D0*Hr5(1,0,0,1,1)*x - 3392.D0/
     &    3.D0*Hr5(1,0,0,1,1)*dm + 1136.D0/3.D0*Hr5(1,0,1,0,0) + 560.D0/
     &    3.D0*Hr5(1,0,1,0,0)*x - 1696.D0/3.D0*Hr5(1,0,1,0,0)*dm + 576.D
     &    0*Hr5(1,0,1,0,1) + 576.D0*Hr5(1,0,1,0,1)*x - 1152.D0*Hr5(1,0,
     &    1,0,1)*dm + 1984.D0/3.D0*Hr5(1,0,1,1,0) + 1984.D0/3.D0*Hr5(1,
     &    0,1,1,0)*x - 3968.D0/3.D0*Hr5(1,0,1,1,0)*dm + 528.D0*Hr5(1,0,
     &    1,1,1) + 528.D0*Hr5(1,0,1,1,1)*x - 1056.D0*Hr5(1,0,1,1,1)*dm
     &     + 1888.D0/3.D0*Hr5(1,1,0,-1,0) + 1120.D0/3.D0*Hr5(1,1,0,-1,0
     &    )*x - 3008.D0/3.D0*Hr5(1,1,0,-1,0)*dm - 1760.D0/3.D0*Hr5(1,1,
     &    0,0,0) - 608.D0/3.D0*Hr5(1,1,0,0,0)*x + 2368.D0/3.D0*Hr5(1,1,
     &    0,0,0)*dm + 320.D0*Hr5(1,1,0,0,1) + 896.D0*Hr5(1,1,0,0,1)*x
     &     - 1216.D0*Hr5(1,1,0,0,1)*dm + 672.D0*Hr5(1,1,0,1,0) + 672.D0
     &    *Hr5(1,1,0,1,0)*x - 1344.D0*Hr5(1,1,0,1,0)*dm + 528.D0*Hr5(1,
     &    1,0,1,1) + 528.D0*Hr5(1,1,0,1,1)*x - 1056.D0*Hr5(1,1,0,1,1)*
     &    dm + 592.D0*Hr5(1,1,1,0,0) + 144.D0*Hr5(1,1,1,0,0)*x - 736.D0
     &    *Hr5(1,1,1,0,0)*dm )
      c3qq3 = c3qq3 + cf**3 * ( 576.D0*Hr5(1,1,1,0,1) + 576.D0*Hr5(1,1,
     &    1,0,1)*x - 1152.D0*Hr5(1,1,1,0,1)*dm + 672.D0*Hr5(1,1,1,1,0)
     &     + 672.D0*Hr5(1,1,1,1,0)*x - 1344.D0*Hr5(1,1,1,1,0)*dm + 480.D
     &    0*Hr5(1,1,1,1,1) + 480.D0*Hr5(1,1,1,1,1)*x - 960.D0*Hr5(1,1,1
     &    ,1,1)*dm )
      c3qq3 = c3qq3 + nf*cf*ca * ( 17593.D0/729.D0 - 327431.D0/729.D0*x
     &     + 8.D0*z4 - 116.D0/3.D0*z4*x + 32.D0/3.D0*z4*x**2 - 152.D0/3.
     &    D0*dp*z4 + 160906.D0/729.D0*dm + 112.D0/3.D0*dm*z4 + 1240.D0/
     &    27.D0*z3 - 1892.D0/27.D0*z3*x + 64.D0/3.D0*z3*x**2 - 160.D0/3.
     &    D0*z3*dp + 988.D0/27.D0*z3*dm + 4448.D0/81.D0*z2 + 1660.D0/9.D
     &    0*z2*x - 376.D0/9.D0*z2*x**2 - 1328.D0/81.D0*z2*dp - 23156.D0/
     &    81.D0*z2*dm - 224.D0/9.D0*Hr1(-1)*z3 + 32.D0/9.D0*Hr1(-1)*z3*
     &    x + 256.D0/9.D0*Hr1(-1)*z3*dp - 320.D0/27.D0*Hr1(-1)*z2 + 
     &    1280.D0/27.D0*Hr1(-1)*z2*x + 16.D0*Hr1(-1)*z2*x**2 + 16.D0*
     &    Hr1(-1)*z2*dx + 1600.D0/27.D0*Hr1(-1)*z2*dp - 1478.D0/9.D0*
     &    Hr1(0) - 42442.D0/81.D0*Hr1(0)*x + 232.D0/9.D0*Hr1(0)*dp + 
     &    39818.D0/81.D0*Hr1(0)*dm - 112.D0/9.D0*Hr1(0)*z3 - 104.D0/3.D0
     &    *Hr1(0)*z3*x + 16.D0/3.D0*Hr1(0)*z3*x**2 - 176.D0/9.D0*Hr1(0)
     &    *z3*dp + 592.D0/9.D0*Hr1(0)*z3*dm + 52.D0/27.D0*Hr1(0)*z2 + 
     &    64.D0/3.D0*Hr1(0)*z2*x - 112.D0/3.D0*Hr1(0)*z2*x**2 - 184.D0/
     &    27.D0*Hr1(0)*z2*dp )
      c3qq3 = c3qq3 + nf*cf*ca * (  - 3124.D0/27.D0*Hr1(0)*z2*dm - 1966.
     &    D0/81.D0*Hr1(1) - 21610.D0/81.D0*Hr1(1)*x + 15062.D0/81.D0*
     &    Hr1(1)*dm + 40.D0/9.D0*Hr1(1)*z3 - 104.D0/9.D0*Hr1(1)*z3*x + 
     &    16.D0/3.D0*Hr1(1)*z3*x**2 - 16.D0/3.D0*Hr1(1)*z3*dx + 64.D0/9.
     &    D0*Hr1(1)*z3*dm + 124.D0/3.D0*Hr1(1)*z2 + 112.D0/3.D0*Hr1(1)*
     &    z2*x - 64.D0/3.D0*Hr1(1)*z2*x**2 + 16.D0/3.D0*Hr1(1)*z2*dx - 
     &    832.D0/9.D0*Hr1(1)*z2*dm + 256.D0/9.D0*Hr2(-1,-1)*z2 - 64.D0/
     &    9.D0*Hr2(-1,-1)*z2*x - 320.D0/9.D0*Hr2(-1,-1)*z2*dp - 2464.D0/
     &    81.D0*Hr2(-1,0) - 5120.D0/81.D0*Hr2(-1,0)*x - 376.D0/9.D0*
     &    Hr2(-1,0)*x**2 - 376.D0/9.D0*Hr2(-1,0)*dx - 2656.D0/81.D0*
     &    Hr2(-1,0)*dp - 160.D0/9.D0*Hr2(-1,0)*z2 + 64.D0/9.D0*Hr2(-1,0
     &    )*z2*x + 224.D0/9.D0*Hr2(-1,0)*z2*dp - 16.D0/9.D0*Hr2(0,-1)*
     &    z2 + 208.D0/9.D0*Hr2(0,-1)*z2*x + 416.D0/9.D0*Hr2(0,-1)*z2*dp
     &     - 128.D0/3.D0*Hr2(0,-1)*z2*dm - 284.D0/3.D0*Hr2(0,0) - 22036.
     &    D0/81.D0*Hr2(0,0)*x + 376.D0/9.D0*Hr2(0,0)*x**2 + 3056.D0/81.D
     &    0*Hr2(0,0)*dp )
      c3qq3 = c3qq3 + nf*cf*ca * ( 32500.D0/81.D0*Hr2(0,0)*dm + 224.D0/
     &    9.D0*Hr2(0,0)*z2 + 40.D0/3.D0*Hr2(0,0)*z2*x - 16.D0/3.D0*Hr2(
     &    0,0)*z2*x**2 - 80.D0/9.D0*Hr2(0,0)*z2*dp - 368.D0/9.D0*Hr2(0,
     &    0)*z2*dm - 256.D0/3.D0*Hr2(0,1) - 1660.D0/9.D0*Hr2(0,1)*x + 
     &    7276.D0/27.D0*Hr2(0,1)*dm + 352.D0/9.D0*Hr2(0,1)*z2 + 136.D0/
     &    9.D0*Hr2(0,1)*z2*x - 512.D0/9.D0*Hr2(0,1)*z2*dm - 988.D0/27.D0
     &    *Hr2(1,0) - 2164.D0/27.D0*Hr2(1,0)*x + 2864.D0/27.D0*Hr2(1,0)
     &    *dm + 512.D0/9.D0*Hr2(1,0)*z2 + 176.D0/9.D0*Hr2(1,0)*z2*x - 
     &    16.D0/3.D0*Hr2(1,0)*z2*x**2 + 16.D0/3.D0*Hr2(1,0)*z2*dx - 688.
     &    D0/9.D0*Hr2(1,0)*z2*dm - 1312.D0/27.D0*Hr2(1,1) - 2476.D0/27.D
     &    0*Hr2(1,1)*x + 3104.D0/27.D0*Hr2(1,1)*dm + 320.D0/9.D0*Hr2(1,
     &    1)*z2 + 80.D0/9.D0*Hr2(1,1)*z2*x - 400.D0/9.D0*Hr2(1,1)*z2*dm
     &     - 512.D0/9.D0*Hr3(-1,-1,0) + 128.D0/9.D0*Hr3(-1,-1,0)*x + 32.
     &    D0/3.D0*Hr3(-1,-1,0)*x**2 + 32.D0/3.D0*Hr3(-1,-1,0)*dx + 640.D
     &    0/9.D0*Hr3(-1,-1,0)*dp + 512.D0/27.D0*Hr3(-1,0,0) - 2048.D0/
     &    27.D0*Hr3(-1,0,0)*x )
      c3qq3 = c3qq3 + nf*cf*ca * (  - 32.D0*Hr3(-1,0,0)*x**2 - 32.D0*
     &    Hr3(-1,0,0)*dx - 2560.D0/27.D0*Hr3(-1,0,0)*dp - 448.D0/27.D0*
     &    Hr3(-1,0,1) - 1088.D0/27.D0*Hr3(-1,0,1)*x - 32.D0/3.D0*Hr3(-1
     &    ,0,1)*x**2 - 32.D0/3.D0*Hr3(-1,0,1)*dx - 640.D0/27.D0*Hr3(-1,
     &    0,1)*dp - 496.D0/27.D0*Hr3(0,-1,0) - 1472.D0/27.D0*Hr3(0,-1,0
     &    )*x - 32.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0/3.D0*Hr3(0,-1,0)*dx
     &     - 1600.D0/27.D0*Hr3(0,-1,0)*dp + 208.D0/3.D0*Hr3(0,-1,0)*dm
     &     - 248.D0/9.D0*Hr3(0,0,0) - 776.D0/27.D0*Hr3(0,0,0)*x + 32.D0
     &    *Hr3(0,0,0)*x**2 + 664.D0/27.D0*Hr3(0,0,0)*dp + 4712.D0/27.D0
     &    *Hr3(0,0,0)*dm - 548.D0/27.D0*Hr3(0,0,1) - 64.D0/3.D0*Hr3(0,0
     &    ,1)*x + 80.D0/3.D0*Hr3(0,0,1)*x**2 + 320.D0/27.D0*Hr3(0,0,1)*
     &    dp + 3260.D0/27.D0*Hr3(0,0,1)*dm - 436.D0/9.D0*Hr3(0,1,0) - 
     &    40.D0*Hr3(0,1,0)*x - 16.D0*Hr3(0,1,0)*x**2 + 860.D0/9.D0*Hr3(
     &    0,1,0)*dm - 296.D0/9.D0*Hr3(0,1,1) - 296.D0/9.D0*Hr3(0,1,1)*x
     &     + 704.D0/9.D0*Hr3(0,1,1)*dm - 416.D0/9.D0*Hr3(1,0,0) - 176.D0
     &    /9.D0*Hr3(1,0,0)*x )
      c3qq3 = c3qq3 + nf*cf*ca * ( 592.D0/9.D0*Hr3(1,0,0)*dm - 116.D0/9.
     &    D0*Hr3(1,0,1) - 272.D0/9.D0*Hr3(1,0,1)*x + 16.D0*Hr3(1,0,1)*
     &    x**2 + 512.D0/9.D0*Hr3(1,0,1)*dm - 236.D0/9.D0*Hr3(1,1,0) - 
     &    80.D0/9.D0*Hr3(1,1,0)*x - 16.D0*Hr3(1,1,0)*x**2 + 64.D0/3.D0*
     &    Hr3(1,1,0)*dm - 176.D0/9.D0*Hr3(1,1,1) - 176.D0/9.D0*Hr3(1,1,
     &    1)*x + 352.D0/9.D0*Hr3(1,1,1)*dm + 512.D0/9.D0*Hr4(-1,-1,-1,0
     &    ) - 128.D0/9.D0*Hr4(-1,-1,-1,0)*x - 640.D0/9.D0*Hr4(-1,-1,-1,
     &    0)*dp - 832.D0/9.D0*Hr4(-1,-1,0,0) + 256.D0/9.D0*Hr4(-1,-1,0,
     &    0)*x + 1088.D0/9.D0*Hr4(-1,-1,0,0)*dp - 544.D0/9.D0*Hr4(-1,0,
     &    -1,0) + 160.D0/9.D0*Hr4(-1,0,-1,0)*x + 704.D0/9.D0*Hr4(-1,0,
     &    -1,0)*dp + 688.D0/9.D0*Hr4(-1,0,0,0) - 400.D0/9.D0*Hr4(-1,0,0
     &    ,0)*x - 1088.D0/9.D0*Hr4(-1,0,0,0)*dp + 32.D0/9.D0*Hr4(-1,0,0
     &    ,1) - 32.D0/9.D0*Hr4(-1,0,0,1)*x - 64.D0/9.D0*Hr4(-1,0,0,1)*
     &    dp - 64.D0/9.D0*Hr4(-1,0,1,1) + 64.D0/9.D0*Hr4(-1,0,1,1)*x + 
     &    128.D0/9.D0*Hr4(-1,0,1,1)*dp - 544.D0/9.D0*Hr4(0,-1,-1,0) + 
     &    160.D0/9.D0*Hr4(0,-1,-1,0)*x )
      c3qq3 = c3qq3 + nf*cf*ca * ( 704.D0/9.D0*Hr4(0,-1,-1,0)*dp + 208.D
     &    0/9.D0*Hr4(0,-1,0,0) - 592.D0/9.D0*Hr4(0,-1,0,0)*x - 1088.D0/
     &    9.D0*Hr4(0,-1,0,0)*dp + 256.D0/3.D0*Hr4(0,-1,0,0)*dm - 256.D0/
     &    9.D0*Hr4(0,-1,0,1) - 128.D0/9.D0*Hr4(0,-1,0,1)*x - 64.D0/9.D0
     &    *Hr4(0,-1,0,1)*dp + 128.D0/3.D0*Hr4(0,-1,0,1)*dm + 16.D0/9.D0
     &    *Hr4(0,0,-1,0) - 496.D0/9.D0*Hr4(0,0,-1,0)*x - 800.D0/9.D0*
     &    Hr4(0,0,-1,0)*dp + 256.D0/3.D0*Hr4(0,0,-1,0)*dm - 368.D0/9.D0
     &    *Hr4(0,0,0,0) + 368.D0/9.D0*Hr4(0,0,0,0)*dp + 368.D0/9.D0*
     &    Hr4(0,0,0,0)*dm - 208.D0/9.D0*Hr4(0,0,0,1) - 40.D0/3.D0*Hr4(0
     &    ,0,0,1)*x + 16.D0/3.D0*Hr4(0,0,0,1)*x**2 + 64.D0/9.D0*Hr4(0,0
     &    ,0,1)*dp + 352.D0/9.D0*Hr4(0,0,0,1)*dm - 8.D0*Hr4(0,0,1,0) - 
     &    32.D0/3.D0*Hr4(0,0,1,0)*x + 16.D0*Hr4(0,0,1,0)*dm - 56.D0/9.D0
     &    *Hr4(0,0,1,1) - 40.D0/3.D0*Hr4(0,0,1,1)*x - 64.D0/9.D0*Hr4(0,
     &    0,1,1)*dp + 176.D0/9.D0*Hr4(0,0,1,1)*dm - 104.D0/9.D0*Hr4(0,1
     &    ,0,0) - 8.D0/9.D0*Hr4(0,1,0,0)*x - 16.D0/3.D0*Hr4(0,1,0,0)*
     &    x**2 )
      c3qq3 = c3qq3 + nf*cf*ca * ( 112.D0/9.D0*Hr4(0,1,0,0)*dm - 80.D0/
     &    9.D0*Hr4(0,1,0,1) - 56.D0/9.D0*Hr4(0,1,0,1)*x + 160.D0/9.D0*
     &    Hr4(0,1,0,1)*dm + 80.D0/9.D0*Hr4(0,1,1,0) + 56.D0/9.D0*Hr4(0,
     &    1,1,0)*x - 160.D0/9.D0*Hr4(0,1,1,0)*dm - 32.D0*Hr4(1,0,-1,0)
     &     - 32.D0/3.D0*Hr4(1,0,-1,0)*x + 128.D0/3.D0*Hr4(1,0,-1,0)*dm
     &     - 272.D0/9.D0*Hr4(1,0,0,0) + 16.D0/9.D0*Hr4(1,0,0,0)*x + 256.
     &    D0/9.D0*Hr4(1,0,0,0)*dm - 128.D0/3.D0*Hr4(1,0,0,1) - 16.D0*
     &    Hr4(1,0,0,1)*x + 16.D0/3.D0*Hr4(1,0,0,1)*x**2 - 16.D0/3.D0*
     &    Hr4(1,0,0,1)*dx + 176.D0/3.D0*Hr4(1,0,0,1)*dm + 32.D0/3.D0*
     &    Hr4(1,0,1,0) + 16.D0/3.D0*Hr4(1,0,1,0)*x - 16.D0*Hr4(1,0,1,0)
     &    *dm - 8.D0*Hr4(1,0,1,1) - 8.D0*Hr4(1,0,1,1)*x + 16.D0*Hr4(1,0
     &    ,1,1)*dm + 104.D0/9.D0*Hr4(1,1,0,0) + 104.D0/9.D0*Hr4(1,1,0,0
     &    )*x - 16.D0/3.D0*Hr4(1,1,0,0)*x**2 + 16.D0/3.D0*Hr4(1,1,0,0)*
     &    dx - 208.D0/9.D0*Hr4(1,1,0,0)*dm - 64.D0/9.D0*Hr4(1,1,0,1) - 
     &    16.D0/9.D0*Hr4(1,1,0,1)*x + 80.D0/9.D0*Hr4(1,1,0,1)*dm + 136.D
     &    0/9.D0*Hr4(1,1,1,0) )
      c3qq3 = c3qq3 + nf*cf*ca * ( 88.D0/9.D0*Hr4(1,1,1,0)*x - 224.D0/9.
     &    D0*Hr4(1,1,1,0)*dm )
      c3qq3 = c3qq3 + nf*cf**2 * ( 2909.D0/18.D0 - 2371.D0/27.D0*x - 
     &    1216.D0/9.D0*z4 - 544.D0/9.D0*z4*x + 304.D0/3.D0*dp*z4 - 2003.
     &    D0/108.D0*dm + 1244.D0/9.D0*dm*z4 + 1846.D0/27.D0*z3 + 10174.D
     &    0/27.D0*z3*x - 176.D0/3.D0*z3*x**2 + 320.D0/3.D0*z3*dp - 9668.
     &    D0/27.D0*z3*dm + 9586.D0/81.D0*z2 + 20486.D0/81.D0*z2*x + 752.
     &    D0/9.D0*z2*x**2 + 2656.D0/81.D0*z2*dp - 1538.D0/27.D0*z2*dm
     &     + 448.D0/9.D0*Hr1(-1)*z3 - 64.D0/9.D0*Hr1(-1)*z3*x - 512.D0/
     &    9.D0*Hr1(-1)*z3*dp + 640.D0/27.D0*Hr1(-1)*z2 - 2560.D0/27.D0*
     &    Hr1(-1)*z2*x - 32.D0*Hr1(-1)*z2*x**2 - 32.D0*Hr1(-1)*z2*dx - 
     &    3200.D0/27.D0*Hr1(-1)*z2*dp + 26771.D0/162.D0*Hr1(0) + 4387.D0
     &    /162.D0*Hr1(0)*x - 464.D0/9.D0*Hr1(0)*dp - 4795.D0/27.D0*Hr1(
     &    0)*dm + 956.D0/9.D0*Hr1(0)*z3 + 500.D0/3.D0*Hr1(0)*z3*x + 352.
     &    D0/9.D0*Hr1(0)*z3*dp - 2336.D0/9.D0*Hr1(0)*z3*dm + 7342.D0/27.
     &    D0*Hr1(0)*z2 + 1078.D0/3.D0*Hr1(0)*z2*x + 80.D0*Hr1(0)*z2*
     &    x**2 + 368.D0/27.D0*Hr1(0)*z2*dp - 8428.D0/27.D0*Hr1(0)*z2*dm
     &     + 1283.D0/18.D0*Hr1(1) )
      c3qq3 = c3qq3 + nf*cf**2 * (  - 1613.D0/18.D0*Hr1(1)*x - 83.D0/9.D
     &    0*Hr1(1)*dm + 376.D0/9.D0*Hr1(1)*z3 + 664.D0/9.D0*Hr1(1)*z3*x
     &     - 1040.D0/9.D0*Hr1(1)*z3*dm + 536.D0/9.D0*Hr1(1)*z2 + 1400.D0
     &    /9.D0*Hr1(1)*z2*x + 48.D0*Hr1(1)*z2*x**2 - 32.D0/3.D0*Hr1(1)*
     &    z2*dx - 1408.D0/9.D0*Hr1(1)*z2*dm - 512.D0/9.D0*Hr2(-1,-1)*z2
     &     + 128.D0/9.D0*Hr2(-1,-1)*z2*x + 640.D0/9.D0*Hr2(-1,-1)*z2*dp
     &     + 4928.D0/81.D0*Hr2(-1,0) + 10240.D0/81.D0*Hr2(-1,0)*x + 752.
     &    D0/9.D0*Hr2(-1,0)*x**2 + 752.D0/9.D0*Hr2(-1,0)*dx + 5312.D0/
     &    81.D0*Hr2(-1,0)*dp + 320.D0/9.D0*Hr2(-1,0)*z2 - 128.D0/9.D0*
     &    Hr2(-1,0)*z2*x - 448.D0/9.D0*Hr2(-1,0)*z2*dp + 32.D0/9.D0*
     &    Hr2(0,-1)*z2 - 416.D0/9.D0*Hr2(0,-1)*z2*x - 832.D0/9.D0*Hr2(0
     &    ,-1)*z2*dp + 256.D0/3.D0*Hr2(0,-1)*z2*dm - 11948.D0/81.D0*
     &    Hr2(0,0) - 4954.D0/27.D0*Hr2(0,0)*x - 752.D0/9.D0*Hr2(0,0)*
     &    x**2 - 6112.D0/81.D0*Hr2(0,0)*dp - 1082.D0/27.D0*Hr2(0,0)*dm
     &     + 308.D0/3.D0*Hr2(0,0)*z2 + 1084.D0/9.D0*Hr2(0,0)*z2*x + 160.
     &    D0/9.D0*Hr2(0,0)*z2*dp )
      c3qq3 = c3qq3 + nf*cf**2 * (  - 1456.D0/9.D0*Hr2(0,0)*z2*dm - 
     &    4658.D0/81.D0*Hr2(0,1) - 20486.D0/81.D0*Hr2(0,1)*x + 7270.D0/
     &    81.D0*Hr2(0,1)*dm + 136.D0/9.D0*Hr2(0,1)*z2 + 520.D0/9.D0*
     &    Hr2(0,1)*z2*x - 512.D0/9.D0*Hr2(0,1)*z2*dm - 5792.D0/81.D0*
     &    Hr2(1,0) - 17516.D0/81.D0*Hr2(1,0)*x + 15334.D0/81.D0*Hr2(1,0
     &    )*dm - 24.D0*Hr2(1,0)*z2 + 152.D0/3.D0*Hr2(1,0)*z2*x - 80.D0/
     &    3.D0*Hr2(1,0)*z2*dm - 92.D0/9.D0*Hr2(1,1) - 1816.D0/9.D0*Hr2(
     &    1,1)*x + 1366.D0/9.D0*Hr2(1,1)*dm - 80.D0/9.D0*Hr2(1,1)*z2 + 
     &    400.D0/9.D0*Hr2(1,1)*z2*x - 320.D0/9.D0*Hr2(1,1)*z2*dm + 1024.
     &    D0/9.D0*Hr3(-1,-1,0) - 256.D0/9.D0*Hr3(-1,-1,0)*x - 64.D0/3.D0
     &    *Hr3(-1,-1,0)*x**2 - 64.D0/3.D0*Hr3(-1,-1,0)*dx - 1280.D0/9.D0
     &    *Hr3(-1,-1,0)*dp - 1024.D0/27.D0*Hr3(-1,0,0) + 4096.D0/27.D0*
     &    Hr3(-1,0,0)*x + 64.D0*Hr3(-1,0,0)*x**2 + 64.D0*Hr3(-1,0,0)*dx
     &     + 5120.D0/27.D0*Hr3(-1,0,0)*dp + 896.D0/27.D0*Hr3(-1,0,1) + 
     &    2176.D0/27.D0*Hr3(-1,0,1)*x + 64.D0/3.D0*Hr3(-1,0,1)*x**2 + 
     &    64.D0/3.D0*Hr3(-1,0,1)*dx )
      c3qq3 = c3qq3 + nf*cf**2 * ( 1280.D0/27.D0*Hr3(-1,0,1)*dp + 992.D0
     &    /27.D0*Hr3(0,-1,0) + 2944.D0/27.D0*Hr3(0,-1,0)*x + 64.D0/3.D0
     &    *Hr3(0,-1,0)*x**2 + 128.D0/3.D0*Hr3(0,-1,0)*dx + 3200.D0/27.D0
     &    *Hr3(0,-1,0)*dp - 416.D0/3.D0*Hr3(0,-1,0)*dm - 6298.D0/27.D0*
     &    Hr3(0,0,0) - 2830.D0/9.D0*Hr3(0,0,0)*x - 64.D0*Hr3(0,0,0)*
     &    x**2 - 1328.D0/27.D0*Hr3(0,0,0)*dp + 3268.D0/27.D0*Hr3(0,0,0)
     &    *dm - 6350.D0/27.D0*Hr3(0,0,1) - 1078.D0/3.D0*Hr3(0,0,1)*x - 
     &    176.D0/3.D0*Hr3(0,0,1)*x**2 - 640.D0/27.D0*Hr3(0,0,1)*dp + 
     &    8156.D0/27.D0*Hr3(0,0,1)*dm - 2704.D0/27.D0*Hr3(0,1,0) - 5584.
     &    D0/27.D0*Hr3(0,1,0)*x + 112.D0/3.D0*Hr3(0,1,0)*x**2 + 5552.D0/
     &    27.D0*Hr3(0,1,0)*dm - 992.D0/9.D0*Hr3(0,1,1) - 656.D0/3.D0*
     &    Hr3(0,1,1)*x + 688.D0/3.D0*Hr3(0,1,1)*dm - 1448.D0/27.D0*Hr3(
     &    1,0,0) - 4544.D0/27.D0*Hr3(1,0,0)*x + 5020.D0/27.D0*Hr3(1,0,0
     &    )*dm - 1048.D0/9.D0*Hr3(1,0,1) - 1528.D0/9.D0*Hr3(1,0,1)*x - 
     &    112.D0/3.D0*Hr3(1,0,1)*x**2 + 2048.D0/9.D0*Hr3(1,0,1)*dm - 
     &    664.D0/9.D0*Hr3(1,1,0) )
      c3qq3 = c3qq3 + nf*cf**2 * (  - 536.D0/3.D0*Hr3(1,1,0)*x + 112.D0/
     &    3.D0*Hr3(1,1,0)*x**2 + 2152.D0/9.D0*Hr3(1,1,0)*dm - 72.D0*
     &    Hr3(1,1,1) - 440.D0/3.D0*Hr3(1,1,1)*x + 560.D0/3.D0*Hr3(1,1,1
     &    )*dm - 1024.D0/9.D0*Hr4(-1,-1,-1,0) + 256.D0/9.D0*Hr4(-1,-1,
     &    -1,0)*x + 1280.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 1664.D0/9.D0*Hr4(
     &    -1,-1,0,0) - 512.D0/9.D0*Hr4(-1,-1,0,0)*x - 2176.D0/9.D0*Hr4(
     &    -1,-1,0,0)*dp + 1088.D0/9.D0*Hr4(-1,0,-1,0) - 320.D0/9.D0*
     &    Hr4(-1,0,-1,0)*x - 1408.D0/9.D0*Hr4(-1,0,-1,0)*dp - 1376.D0/9.
     &    D0*Hr4(-1,0,0,0) + 800.D0/9.D0*Hr4(-1,0,0,0)*x + 2176.D0/9.D0
     &    *Hr4(-1,0,0,0)*dp - 64.D0/9.D0*Hr4(-1,0,0,1) + 64.D0/9.D0*
     &    Hr4(-1,0,0,1)*x + 128.D0/9.D0*Hr4(-1,0,0,1)*dp + 128.D0/9.D0*
     &    Hr4(-1,0,1,1) - 128.D0/9.D0*Hr4(-1,0,1,1)*x - 256.D0/9.D0*
     &    Hr4(-1,0,1,1)*dp + 1088.D0/9.D0*Hr4(0,-1,-1,0) - 320.D0/9.D0*
     &    Hr4(0,-1,-1,0)*x - 1408.D0/9.D0*Hr4(0,-1,-1,0)*dp - 416.D0/9.D
     &    0*Hr4(0,-1,0,0) + 1184.D0/9.D0*Hr4(0,-1,0,0)*x + 2176.D0/9.D0
     &    *Hr4(0,-1,0,0)*dp )
      c3qq3 = c3qq3 + nf*cf**2 * (  - 512.D0/3.D0*Hr4(0,-1,0,0)*dm + 
     &    512.D0/9.D0*Hr4(0,-1,0,1) + 256.D0/9.D0*Hr4(0,-1,0,1)*x + 128.
     &    D0/9.D0*Hr4(0,-1,0,1)*dp - 256.D0/3.D0*Hr4(0,-1,0,1)*dm - 32.D
     &    0/9.D0*Hr4(0,0,-1,0) + 992.D0/9.D0*Hr4(0,0,-1,0)*x + 1600.D0/
     &    9.D0*Hr4(0,0,-1,0)*dp - 512.D0/3.D0*Hr4(0,0,-1,0)*dm - 356.D0/
     &    9.D0*Hr4(0,0,0,0) - 364.D0/3.D0*Hr4(0,0,0,0)*x - 736.D0/9.D0*
     &    Hr4(0,0,0,0)*dp + 80.D0*Hr4(0,0,0,0)*dm - 956.D0/9.D0*Hr4(0,0
     &    ,0,1) - 1084.D0/9.D0*Hr4(0,0,0,1)*x - 128.D0/9.D0*Hr4(0,0,0,1
     &    )*dp + 496.D0/3.D0*Hr4(0,0,0,1)*dm - 944.D0/9.D0*Hr4(0,0,1,0)
     &     - 944.D0/9.D0*Hr4(0,0,1,0)*x + 1552.D0/9.D0*Hr4(0,0,1,0)*dm
     &     - 1040.D0/9.D0*Hr4(0,0,1,1) - 304.D0/3.D0*Hr4(0,0,1,1)*x + 
     &    128.D0/9.D0*Hr4(0,0,1,1)*dp + 1616.D0/9.D0*Hr4(0,0,1,1)*dm - 
     &    544.D0/9.D0*Hr4(0,1,0,0) - 736.D0/9.D0*Hr4(0,1,0,0)*x + 1136.D
     &    0/9.D0*Hr4(0,1,0,0)*dm - 680.D0/9.D0*Hr4(0,1,0,1) - 680.D0/9.D
     &    0*Hr4(0,1,0,1)*x + 1216.D0/9.D0*Hr4(0,1,0,1)*dm - 296.D0/3.D0
     &    *Hr4(0,1,1,0) )
      c3qq3 = c3qq3 + nf*cf**2 * (  - 296.D0/3.D0*Hr4(0,1,1,0)*x + 544.D
     &    0/3.D0*Hr4(0,1,1,0)*dm - 728.D0/9.D0*Hr4(0,1,1,1) - 728.D0/9.D
     &    0*Hr4(0,1,1,1)*x + 1312.D0/9.D0*Hr4(0,1,1,1)*dm + 64.D0*Hr4(1
     &    ,0,-1,0) + 64.D0/3.D0*Hr4(1,0,-1,0)*x - 256.D0/3.D0*Hr4(1,0,
     &    -1,0)*dm - 136.D0/9.D0*Hr4(1,0,0,0) - 712.D0/9.D0*Hr4(1,0,0,0
     &    )*x + 848.D0/9.D0*Hr4(1,0,0,0)*dm - 40.D0/9.D0*Hr4(1,0,0,1)
     &     - 520.D0/9.D0*Hr4(1,0,0,1)*x + 560.D0/9.D0*Hr4(1,0,0,1)*dm
     &     - 784.D0/9.D0*Hr4(1,0,1,0) - 688.D0/9.D0*Hr4(1,0,1,0)*x + 
     &    1472.D0/9.D0*Hr4(1,0,1,0)*dm - 544.D0/9.D0*Hr4(1,0,1,1) - 544.
     &    D0/9.D0*Hr4(1,0,1,1)*x + 1088.D0/9.D0*Hr4(1,0,1,1)*dm - 728.D0
     &    /9.D0*Hr4(1,1,0,0) - 728.D0/9.D0*Hr4(1,1,0,0)*x + 1456.D0/9.D0
     &    *Hr4(1,1,0,0)*dm - 48.D0*Hr4(1,1,0,1) - 176.D0/3.D0*Hr4(1,1,0
     &    ,1)*x + 320.D0/3.D0*Hr4(1,1,0,1)*dm - 704.D0/9.D0*Hr4(1,1,1,0
     &    ) - 608.D0/9.D0*Hr4(1,1,1,0)*x + 1312.D0/9.D0*Hr4(1,1,1,0)*dm
     &     - 160.D0/3.D0*Hr4(1,1,1,1) - 160.D0/3.D0*Hr4(1,1,1,1)*x + 
     &    320.D0/3.D0*Hr4(1,1,1,1)*dm )
      c3qq3 = c3qq3 + nf**2*cf * (  - 260.D0/729.D0 + 19936.D0/729.D0*x
     &     - 8714.D0/729.D0*dm - 32.D0/27.D0*z3 - 32.D0/27.D0*z3*x + 64.
     &    D0/27.D0*z3*dm - 208.D0/27.D0*z2 - 448.D0/27.D0*z2*x + 536.D0/
     &    27.D0*z2*dm + 896.D0/81.D0*Hr1(0) + 2896.D0/81.D0*Hr1(0)*x - 
     &    860.D0/27.D0*Hr1(0)*dm - 16.D0/3.D0*Hr1(0)*z2 - 16.D0/3.D0*
     &    Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*dm + 128.D0/81.D0*Hr1(1)
     &     + 1496.D0/81.D0*Hr1(1)*x - 940.D0/81.D0*Hr1(1)*dm - 16.D0/9.D
     &    0*Hr1(1)*z2 - 16.D0/9.D0*Hr1(1)*z2*x + 32.D0/9.D0*Hr1(1)*z2*
     &    dm + 1016.D0/81.D0*Hr2(0,0) + 1928.D0/81.D0*Hr2(0,0)*x - 2440.
     &    D0/81.D0*Hr2(0,0)*dm + 208.D0/27.D0*Hr2(0,1) + 448.D0/27.D0*
     &    Hr2(0,1)*x - 536.D0/27.D0*Hr2(0,1)*dm + 80.D0/27.D0*Hr2(1,0)
     &     + 224.D0/27.D0*Hr2(1,0)*x - 232.D0/27.D0*Hr2(1,0)*dm + 80.D0/
     &    27.D0*Hr2(1,1) + 224.D0/27.D0*Hr2(1,1)*x - 232.D0/27.D0*Hr2(1
     &    ,1)*dm + 184.D0/27.D0*Hr3(0,0,0) + 184.D0/27.D0*Hr3(0,0,0)*x
     &     - 368.D0/27.D0*Hr3(0,0,0)*dm + 16.D0/3.D0*Hr3(0,0,1) + 16.D0/
     &    3.D0*Hr3(0,0,1)*x )
      c3qq3 = c3qq3 + nf**2*cf * (  - 32.D0/3.D0*Hr3(0,0,1)*dm + 32.D0/
     &    9.D0*Hr3(0,1,0) + 32.D0/9.D0*Hr3(0,1,0)*x - 64.D0/9.D0*Hr3(0,
     &    1,0)*dm + 32.D0/9.D0*Hr3(0,1,1) + 32.D0/9.D0*Hr3(0,1,1)*x - 
     &    64.D0/9.D0*Hr3(0,1,1)*dm + 16.D0/9.D0*Hr3(1,0,0) + 16.D0/9.D0
     &    *Hr3(1,0,0)*x - 32.D0/9.D0*Hr3(1,0,0)*dm + 16.D0/9.D0*Hr3(1,0
     &    ,1) + 16.D0/9.D0*Hr3(1,0,1)*x - 32.D0/9.D0*Hr3(1,0,1)*dm + 16.
     &    D0/9.D0*Hr3(1,1,0) + 16.D0/9.D0*Hr3(1,1,0)*x - 32.D0/9.D0*
     &    Hr3(1,1,0)*dm + 16.D0/9.D0*Hr3(1,1,1) + 16.D0/9.D0*Hr3(1,1,1)
     &    *x - 32.D0/9.D0*Hr3(1,1,1)*dm )
*
* ...The special contribution (from the odd moments)
*
      SP2M =
     &  + dm * (  - 18.D0*z3 + 2.D0*z2 + 8.D0/5.D0*z2**2 + 24.D0*Hr1(-1
     &    )*z2 + 12.D0*Hr1(0)*z3 - 18.D0*Hr1(0)*z2 - 16.D0*Hr2(0,-1)*z2
     &     + 12.D0*Hr2(0,0)*z2 - 12.D0*Hr3(-1,0,0) - 24.D0*Hr3(-1,0,1)
     &     + 6.D0*Hr3(0,0,0) + 12.D0*Hr3(0,0,1) + 8.D0*Hr4(0,-1,0,0) +
     &    16.D0*Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2M = SP2M + dm**3 * ( 8.D0/5.D0*z2**2 + 12.D0*Hr1(0)*z3 - 16.D0
     &    *Hr2(0,-1)*z2 + 12.D0*Hr2(0,0)*z2 + 8.D0*Hr4(0,-1,0,0) + 16.D0
     &    *Hr4(0,-1,0,1) - 4.D0*Hr4(0,0,0,0) - 8.D0*Hr4(0,0,0,1) )
      SP2M = SP2M + dm**2 * ( 12.D0*z3 - 16.D0/5.D0*z2**2 - 16.D0*Hr1(
     &    -1)*z2 - 24.D0*Hr1(0)*z3 + 12.D0*Hr1(0)*z2 + 32.D0*Hr2(0,-1)*
     &    z2 - 24.D0*Hr2(0,0)*z2 + 8.D0*Hr3(-1,0,0) + 16.D0*Hr3(-1,0,1)
     &     - 4.D0*Hr3(0,0,0) - 8.D0*Hr3(0,0,1) - 16.D0*Hr4(0,-1,0,0) -
     &    32.D0*Hr4(0,-1,0,1) + 8.D0*Hr4(0,0,0,0) + 16.D0*Hr4(0,0,0,1))
      SP2M = SP2M + 10.D0*z3 - 12.D0*z3*dp + 8.D0*z3*dp**2 - 2.D0*z2*dp
     &     + 42.D0/5.D0*z2**2*dp - 84.D0/5.D0*z2**2*dp**2 + 42.D0/5.D0*
     &    z2**2*dp**3 - 8.D0*Hr1(-1)*z2 + 8.D0*Hr1(0)*z3*dp - 16.D0*
     &    Hr1(0)*z3*dp**2 + 8.D0*Hr1(0)*z3*dp**3 + 8.D0*Hr1(0)*z2 - 6.D0
     &    *Hr1(0)*z2*dp + 4.D0*Hr1(0)*z2*dp**2 - 4.D0*Hr2(-1,0) + 4.D0*
     &    Hr2(-1,0)*dp + 4.D0*Hr2(0,0)*z2*dp - 8.D0*Hr2(0,0)*z2*dp**2
     &     + 4.D0*Hr2(0,0)*z2*dp**3 - 4.D0*Hr2(0,1) + 4.D0*Hr2(0,1)*dp
     &     + 4.D0*Hr3(-1,0,0) + 8.D0*Hr3(-1,0,1) + 4.D0*Hr3(0,-1,0) -
     &    12.D0*Hr3(0,-1,0)*dp + 8.D0*Hr3(0,-1,0)*dp**2 - 4.D0*Hr3(0,0,
     &    0) + 6.D0*Hr3(0,0,0)*dp - 4.D0*Hr3(0,0,0)*dp**2 - 4.D0*Hr3(0,
     &    0,1) + 8.D0*Hr4(0,0,-1,0)*dp - 16.D0*Hr4(0,0,-1,0)*dp**2 + 8.D
     &    0*Hr4(0,0,-1,0)*dp**3 - 4.D0*Hr4(0,0,0,0)*dp + 8.D0*Hr4(0,0,0
     &    ,0)*dp**2 - 4.D0*Hr4(0,0,0,0)*dp**3
       if (x .gt. 0.995D0) then
         SP2M =   (1.-x)* (-DL1-0.5*z2+z3+0.75D0)
     ,          + (1.-x)**2 * (-0.5)
* ...For 5-digit accuracy down to x=0.9
c    ,          + (1.-x)**3 * (DL1/3.d0+z2/18.d0-z3/3.d0-5./12.d0)
c    ,          + (1.-x)**4 * (DL1/3.d0+z2/18.d0-z3/3.d0-1./6.d0)
c    ,          + (1.-x)**5 * (31./120.d0*DL1+17./360.d0*z2-7./30.d0*z3
c    ,                         -223./4800.d0)
       endif
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       C3A5 = 
     &     + 8.D0*cf**3
       C3A4 =
     &     - 30.D0*cf**3
     &     - 220.D0/9.D0*ca*cf**2
     &     + 40.D0/9.D0*cf**2*nf
       C3A3 =
     &     - 36.D0*cf**3
     &     - 96.D0*z2*cf**3
     &     + 1732.D0/9.D0*ca*cf**2
     &     - 32.D0*z2*ca*cf**2
     &     + 484.D0/27.D0*ca**2*cf
     &     - 280.D0/9.D0*cf**2*nf
     &     - 176.D0/27.D0*ca*cf*nf
     &     + 16.D0/27.D0*cf*nf2
       C3A2 =
     &     + 279.D0/2.D0*cf**3
     &     + 288.D0*z2*cf**3
     &     + 16.D0*z3*cf**3
     &     - 8425.D0/18.D0*ca*cf**2
     &     + 724.D0/3.D0*z2*ca*cf**2
     &     + 240.D0*z3*ca*cf**2
     &     - 4649.D0/27.D0*ca**2*cf
     &     + 88.D0/3.D0*z2*ca**2*cf
     &     + 683.D0/9.D0*cf**2*nf
     &     - 112.D0/3.D0*z2*cf**2*nf
     &     + 1552.D0/27.D0*ca*cf*nf
     &     - 16.D0/3.D0*z2*ca*cf*nf
     &     - 116.D0/27.D0*cf*nf2
       C3A1 =
     &     + 187.D0/2.D0*cf**3
     &     + 240.D0*z2*cf**3
     &     - 360.D0*z3*cf**3
     &     + 188.D0*z4*cf**3
     &     - 5563.D0/18.D0*ca*cf**2
     &     - 972.D0*z2*ca*cf**2
     &     - 160.D0/3.D0*z3*ca*cf**2
     &     + 382.D0*z4*ca*cf**2
     &     + 50689.D0/81.D0*ca**2*cf
     &     - 680.D0/3.D0*z2*ca**2*cf
     &     - 264.D0*z3*ca**2*cf
     &     + 88.D0*z4*ca**2*cf
     &     + 83.D0/9.D0*cf**2*nf
     &     + 168.D0*z2*cf**2*nf
     &     + 112.D0/3.D0*z3*cf**2*nf
     &     - 15062.D0/81.D0*ca*cf*nf
     &     + 512.D0/9.D0*z2*ca*cf*nf
     &     + 16.D0*z3*ca*cf*nf
     &     + 940.D0/81.D0*cf*nf2
     &     - 32.D0/9.D0*z2*cf*nf2
       C3A0 =
     &     - 1001.D0/8.D0*cf**3
     &     - 429.D0*z2*cf**3
     &     + 274.D0*z3*cf**3
     &     - 525.D0*z4*cf**3
     &     + 32.D0*z2*z3*cf**3
     &     + 432.D0*z5*cf**3
     &     + 16981.D0/24.D0*ca*cf**2
     &     + 26885.D0/27.D0*z2*ca*cf**2
     &     - 3304.D0/9.D0*z3*ca*cf**2
     &     - 1045.D0/2.D0*z4*ca*cf**2
     &     - 400.D0*z2*z3*ca*cf**2
     &     - 120.D0*z5*ca*cf**2
     &     - 599375.D0/729.D0*ca**2*cf
     &     + 32126.D0/81.D0*z2*ca**2*cf
     &     + 21032.D0/27.D0*z3*ca**2*cf
     &     - 326.D0/3.D0*z4*ca**2*cf
     &     - 176.D0/3.D0*z2*z3*ca**2*cf
     &     - 232.D0*z5*ca**2*cf
     &     - 2003.D0/108.D0*cf**2*nf
     &     - 4226.D0/27.D0*z2*cf**2*nf
     &     - 60.D0*z3*cf**2*nf
     &     + 40.D0*z4*cf**2*nf
     &     + 160906.D0/729.D0*ca*cf*nf
     &     - 9920.D0/81.D0*z2*ca*cf*nf
     &     - 776.D0/9.D0*z3*ca*cf*nf
     &     + 104.D0/3.D0*z4*ca*cf*nf
     &     - 8714.D0/729.D0*cf*nf2
     &     + 232.D0/27.D0*z2*cf*nf2
     &     - 32.D0/27.D0*z3*cf*nf2
*
       C3QQ3L = DM * ( DL1**5 * C3A5 + DL1**4 * C3A4 + DL1**3 * C3A3
     ,               + DL1**2 * C3A2 + DL1    * C3A1 + C3A0 )
*
* ...The regular piece of the coefficient function
*
       X3NM3A = C3QQ3 + SP2M/3.D0* CF*(CA-2.*CF)**2 - C3QQ3L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the singular (soft) piece. Note that this function receives
*    its coefficients from X3NM3A, hence that needs to be called first.
*
       FUNCTION X3NS3B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       X3NS3B = DM * ( DL1**5 * C3A5 + DL1**4 * C3A4 + DL1**3 * C3A3
     ,               + DL1**2 * C3A2 + DL1    * C3A1 + C3A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece. Same comment as for X3NS3B above.
*
       FUNCTION X3NS3C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, NF2
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0, 
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / C3SOFT / C3A0, C3A1, C3A2, C3A3, C3A4, C3A5
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
       NF2 = NF*NF
*
* ...The coefficient of delta(1-x)
*
       C3DELT =
     &     - 7255.D0/24.D0*cf**3
     &     - 1129.D0/2.D0*z2*cf**3
     &     - 950.D0/3.D0*z3*cf**3
     &     - 1074.D0*z4*cf**3
     &     + 808.D0*z2*z3*cf**3
     &     + 1240.D0*z5*cf**3
     &     + 2092.D0/63.D0*z2*z4*cf**3
     &     - 304.D0/3.D0*z3**2*cf**3
     &     + 9161.D0/12.D0*ca*cf**2
     &     + 104189.D0/54.D0*z2*ca*cf**2
     &     - 2141.D0*z3*ca*cf**2
     &     + 43816.D0/27.D0*z4*ca*cf**2
     &     - 6644.D0/9.D0*z2*z3*ca*cf**2
     &     - 4952.D0/9.D0*z5*ca*cf**2
     &     - 16778.D0/63.D0*z2*z4*ca*cf**2
     &     + 1016.D0/3.D0*z3**2*ca*cf**2
     &     - 1909753.D0/1944.D0*ca**2*cf
     &     - 143282.D0/81.D0*z2*ca**2*cf
     &     + 105739.D0/81.D0*z3*ca**2*cf
     &     + 12592.D0/27.D0*z4*ca**2*cf
     &     + 540.D0*z2*z3*ca**2*cf
     &     - 416.D0/3.D0*z5*ca**2*cf
     &     - 8780.D0/63.D0*z2*z4*ca**2*cf
     &     - 248.D0/3.D0*z3**2*ca**2*cf
     &     + 1./3.D0* CF*(CA-2.*CF)**2 *(z2-z3)
*
     &     - 341.D0/36.D0*cf**2*nf
     &     - 5491.D0/27.D0*z2*cf**2*nf
     &     + 1348.D0/3.D0*z3*cf**2*nf
     &     - 8236.D0/27.D0*z4*cf**2*nf
     &     - 352.D0/9.D0*z2*z3*cf**2*nf
     &     - 592.D0/9.D0*z5*cf**2*nf
     &     + 142883.D0/486.D0*ca*cf*nf
     &     + 40862.D0/81.D0*z2*ca*cf*nf
     &     - 18314.D0/81.D0*z3*ca*cf*nf
     &     - 1244.D0/27.D0*z4*ca*cf*nf
     &     - 56.D0/3.D0*z2*z3*ca*cf*nf
     &     + 8.D0/3.D0*z5*ca*cf*nf
*
     &     - 9517.D0/486.D0*cf*nf2
     &     - 860.D0/27.D0*z2*cf*nf2
     &     - 152.D0/81.D0*z3*cf*nf2
     &     - 80.D0/27.D0*z4*cf*nf2
*
       DL1 = LOG (1.D0-Y)
*
       X3NS3C =   DL1**6 * C3A5/6.D0 + DL1**5 * C3A4/5.D0 
     ,          + DL1**4 * C3A3/4.D0 + DL1**3 * C3A2/3.D0 
     ,          + DL1**2 * C3A1/2.D0 + DL1 * C3A0 + C3DELT 
*
       RETURN
       END
*
* =================================================================av==


==> xc3ns3p.f <==
*
* ..File: xc3ns3p.f    F3^NU+NU(BAR) ETC
*
*
* ..Parametrization of the 3-loop MS(bar) coefficient function for 
*    the structure function F_3^(W^(+)+W^(-)) in charged current DIS. 
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*
* ..Reference:  A. Vogt, J. Vermaseren and S. Moch, 
*               arXiv:0812.4168 [hep-ph]
*
* ..For  F_3^(W^(+)-W^(-))  the present routine with  FL02=0 in C3NM3A
*    can be used, for the time being, together the approximate results
*    for the difference of the even-N and odd-N coefficient function 
*    given in the file  xcdiff3p.f  presented in and distributed with
*         M. Rogal, S. Moch and A. Vogt,
*         arXiv:0708.3731 [hep-ph] = Nucl. Phys. B790 (2008) 317
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact, 
*    the rest has been fitted for x between 10^-6 and 1-10^-6.  The `M'
*    in the name, for `minus', refers to its basis on odd-N moments.
*
       FUNCTION C3NM3A (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       FL02 = 1.D0
*
       Y1  = 1.D0 -Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
       D27  = 1./27.D0
       D81  = 1./81.D0
       D243 = 1./243.D0
*
       C3NM3A = 
     ,            - 1853. - 5709.* Y + Y*Y1* (5600. - 1432.* Y)
     ,            - 536./405.D0* DL**5 - 4036.*D81* DL**4 
     ,            - 496.95 * DL**3 - 1488. * DL**2 - 293.3 * DL 
     ,            - 512.*D27 * DL1**5 + 8896.*D27 * DL1**4
     ,            - 1396.* DL1**3 + 3990.* DL1**2 + 14363.* DL1
     ,            - 0.463 * Y*DL**6 - DL*DL1 * (4007. + 1312.*DL)
     ,        + NF * ( 516.1 - 465.2 * Y + Y*Y1* (635.3 + 310.4 * Y)
     ,            + 304.*D81 * DL**4 + 48512./729.D0 * DL**3
     ,            + 305.32 * DL**2 + 366.9 * DL - 1.200 * Y*DL**4
     ,            - 640.*D81 * DL1**4 + 32576.* D243 * DL1**3 
     ,            - 660.7 * DL1**2 + 959.1 * DL1 + 31.95 * (1.-Y)*DL1**4
     ,            + DL*DL1 * (1496. + 270.1 * DL - 1191.* DL1) )
     ,        + NF**2 * ( 11.32 + 51.94 * Y - Y*Y1* (44.52 + 11.05 * Y)
     ,            - 368.*D243* DL**3 - 2848.*D243 * DL**2 - 16.00 * DL
     ,            - 64.*D81 * DL1**3 + 992.*D81 * DL1**2 - 49.65 * DL1 
     ,            - DL*DL1 * ( 39.99 + 5.103 * DL - 16.30 * DL1) 
     ,            + 0.0647 * Y*DL**4 )
     ,        + FL02*NF * ( 48.79 - (242.4 - 150.7 * Y ) * Y1 
     ,           - 16.*D27 * DL**5 + 17.26* DL**3 - 113.4 * DL**2 
     ,           - 477.0 * DL + 2.147 * DL1**2 - 24.57 * DL1 
     ,           + Y*DL * (218.1 + 82.27 * DL**2)
     ,           - DL*DL1 * (81.70 + 9.412 * DL1) ) * Y1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The exact singular piece (irrational coefficients truncated).
*    This contribution is the same for all three-loop F2 and F3 cases,
*    and hence named `NS', not `NM'.
*
       FUNCTION C3NS3B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
       D81 = 1./81.D0
*
       C3NS3B = 
     ,            + 1536.*D81 * DL1**5 - 16320.*D81 * DL1**4
     ,            + 5.01099E+2 * DL1**3 + 1.17154E+3 * DL1**2 
     ,            - 7.32845E+3 * DL1 + 4.44276E+3
     ,        + NF * ( 640.*D81 * DL1**4 - 6592.*D81 * DL1**3
     ,            + 220.573 * DL1**2 + 294.906 * DL1 - 729.359 )
     ,        + NF**2 * ( 64.*D81 * DL1**3 - 464.*D81 * DL1**2
     ,            + 7.67505 * DL1 + 1.00830 )
*
       C3NS3B = DM * C3NS3B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been 
*    slightly shifted with respect to their (truncated) exact values.  
*    Note that the three-loop delta(1-x) contribution is not entirely
*    universal as F_2(NC) has an fl_11 term absent in W-exchange DIS.
*
       FUNCTION C3NM3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
       D3  = 1./3.D0
*
       C3NM3C = 
     ,            + 256.*D81 * DL1**6 - 3264.*D81 * DL1**5
     ,            + 1.252745E+2 * DL1**4 + 3.905133E+2 * DL1**3 
     ,            - 3.664225E+3 * DL1**2 + 4.44276E+3  * DL1
     ,            - 9195.48 + 22.80 
     ,        + NF * ( 128.* D81 * DL1**5 - 1648.* D81 * DL1**4
     ,            + 220.573 * D3 * DL1**3 + 147.453 * DL1**2
     ,            - 729.359 * DL1 + 2575.074 + 0.386 )
     ,        + NF**2 * ( 16.* D81 * DL1**4 - 464.* D81*D3 * DL1**3
     ,            + 7.67505 * 5.D-1 * DL1**2 + 1.0083 * DL1 - 103.2521
     ,            - 0.0081 )
*
       RETURN
       END
*
* =================================================================av==

